Argus: A General-Purpose Agentic Reasoning Runtime for Long-Horizon Tasks

Long-horizon reasoning requires an agentic runtime that can persist when evidence supports its current approach and pivot when measurements reveal failure, hidden constraints, or a misspecified objective. We present Argus, a persistent, self-evolving runtime in which Manager, Planner, Engineer, and Reviewer execute bounded missions over durable project state. Argus separates stable user intent from operational objectives, constraints, and verification criteria, and admits memories, skills, procedures, verifiers, routing decisions, and rejected routes only after role-owned review and, when available, task-native verification. Model weights remain fixed; self-evolution occurs through persistent runtime state and control policy, with autonomous execution between operator-owned escalation points. Across seven GPT-5.5 benchmark arenas, Argus achieves about 78% on SWE-Bench Pro versus 59% for Direct Copilot while using 1.41 times the aggregate tokens. After verification-gated self-evolution, mature SWE-Bench waves use 21% fewer solve-input tokens and 15% less active workflow time per task than startup waves, while recording 34 verifier recoveries and 22 strict review-loop rescues. Argus also reaches 76.8% on AARRI-Bench and a 28.0-point gap on mathematical data synthesis, with competitive GPU-kernel and language-model-training results. Beyond benchmarks, an optimized RWKV6 kernel was merged upstream; a multi-day mathematics campaign retained falsified routes and proof-backed frontier updates; and six paper pipelines completed 254 missions with 16 stage rollbacks. These results show that a fixed-weight, self-evolving harness can revise, recover, and accumulate verified approaches while producing structured trajectories for future supervised and reinforcement learning.

==> evidence/paper_case_study/build_case_study_data.py <==
#!/usr/bin/env python3
"""Convert private trajectory aggregates into public case-study summaries."""

from __future__ import annotations

import argparse
import csv
import json
from datetime import datetime
from pathlib import Path


META = {
    "bench-fragile-leaderboard": ("Fragile leaderboard", "Evaluation reliability"),
    "cv-compositional-match": ("Compositional match", "Vision--language matching"),
    "cv-frontier": ("CV frontier", "Test-time adaptation"),
    "mm-gui-agent": ("GUI agent", "Multimodal agents"),
    "mm-hallucination": ("MM hallucination", "Multimodal hallucination"),
    "quant-vocab-matrix": ("Vocabulary matrix", "Model quantization"),
}


def parse_time(value: str) -> float:
    return datetime.fromisoformat(value.replace("Z", "+00:00")).timestamp()


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("--input", type=Path, required=True)
    parser.add_argument("--out-dir", type=Path, required=True)
    args = parser.parse_args()

    source = json.loads(args.input.read_text(encoding="utf-8"))
    args.out_dir.mkdir(parents=True, exist_ok=True)

    papers: list[dict[str, object]] = []
    transitions: list[dict[str, object]] = []

    for raw in source:
        project = str(raw["project"])
        short_label, domain = META[project]
        stage_counts: dict[str, int] = {}
        for item in raw.get("stage_history") or []:
            direction = str(item.get("direction") or "unknown")
            stage_counts[direction] = stage_counts.get(direction, 0) + 1

        paper = {
            "project": project,
            "short_label": short_label,
            "title": raw["title"],
            "domain": domain,
            "venue_format": raw["final_format"],
            "elapsed_hours": raw["elapsed_hours"],
            "missions": raw["missions"],
            "missions_done": raw["missions_done"],
            "missions_failed": raw["missions_failed"],
            "engineer_rounds": raw["rounds"],
            "review_continue": (raw.get("review_verdicts") or {}).get("continue", 0),
            "review_done": (raw.get("review_verdicts") or {}).get("done", 0),
            "review_blocked": (raw.get("review_verdicts") or {}).get("blocked", 0),
            "session_rolls": raw["session_rolls"],
            "stage_advances": stage_counts.get("advance", 0),
            "stage_rollbacks": stage_counts.get("rollback", 0),
            "stage_completions": stage_counts.get("complete", 0),
            "recorded_cost_usd": raw["recorded_cost_usd"],
            "academic_review_snapshots": raw["academic_review_iterations"],
            "layout_review_snapshots": raw["layout_review_iterations"],
            "infrastructure_review_snapshots": raw["infrastructure_review_iterations"],
            "academic_score": raw["academic_score"],
            "layout_score": raw["layout_score"],
            "infrastructure_score": raw["infrastructure_score"],
            "pipeline_complete": raw["pipeline_complete"],
            "submission_assurance": raw["submission_assurance_verdict"],
            "final_pages": raw["final_pages"],
            "final_figures": raw["final_figures"],
            "final_tables": raw["final_tables"],
            "reviewer_questions": raw["reviewer_questions"],
        }
        papers.append(paper)

        start = parse_time(str(raw["campaign_start_utc"]))
        end = parse_time(str(raw["campaign_end_utc"]))
        span = max(end - start, 1.0)
        for sequence, item in enumerate(raw.get("stage_history") or [], start=1):
            at = parse_time(str(item["at"]))
            transitions.append(
                {
                    "project": project,
                    "short_label": short_label,
                    "sequence": sequence,
                    "elapsed_hours": round((at - start) / 3600.0, 4),
                    "normalized_progress": round((at - start) / span, 6),
                    "direction": item.get("direction"),
                    "from_stage": item.get("from_stage"),
                    "to_stage": item.get("to_stage"),
                }
            )

    aggregate = {
        "papers": len(papers),
        "pipeline_complete": sum(bool(row["pipeline_complete"]) for row in papers),
        "aggregate_campaign_hours": round(sum(float(row["elapsed_hours"]) for row in papers), 2),
        "missions": sum(int(row["missions"]) for row in papers),
        "engineer_rounds": sum(int(row["engineer_rounds"]) for row in papers),
        "review_continue": sum(int(row["review_continue"]) for row in papers),
        "review_done": sum(int(row["review_done"]) for row in papers),
        "review_blocked": sum(int(row["review_blocked"]) for row in papers),
        "session_rolls": sum(int(row["session_rolls"]) for row in papers),
        "stage_rollbacks": sum(int(row["stage_rollbacks"]) for row in papers),
        "review_snapshots": sum(
            int(row["academic_review_snapshots"])
            + int(row["layout_review_snapshots"])
            + int(row["infrastructure_review_snapshots"])
            for row in papers
        ),
        "recorded_cost_usd": round(sum(float(row["recorded_cost_usd"]) for row in papers), 2),
        "submission_assurance_pass": sum(row["submission_assurance"] == "PASS" for row in papers),
    }

    payload = {
        "schema": "argus-autonomous-paper-case-study/v1",
        "aggregate": aggregate,
        "papers": papers,
        "notes": [
            "Campaign hours are summed across projects and are not calendar time because projects overlap.",
            "Reviewer verdicts and session rolls come from structured Argus events.",
            "Stage transitions come from the canonical pipeline-state history.",
            "Recorded cost sums priced mission-completion and Planner events; unpriced utility calls are excluded.",
            "One compositional-matching assurance snapshot remained blocked on Manager stage authority although the canonical pipeline and final PDF were complete.",
        ],
    }
    (args.out_dir / "paper_trajectory_summary.json").write_text(
        json.dumps(payload, indent=2, ensure_ascii=False) + "\n",
        encoding="utf-8",
    )

    paper_fields = list(papers[0].keys())
    with (args.out_dir / "paper_trajectory_summary.csv").open(
        "w", encoding="utf-8", newline=""
    ) as handle:
        writer = csv.DictWriter(handle, fieldnames=paper_fields)
        writer.writeheader()
        writer.writerows(papers)

    transition_fields = list(transitions[0].keys())
    with (args.out_dir / "stage_transitions.csv").open(
        "w", encoding="utf-8", newline=""
    ) as handle:
        writer = csv.DictWriter(handle, fieldnames=transition_fields)
        writer.writeheader()
        writer.writerows(transitions)

    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> figures/build_ai_figure_provenance.py <==
#!/usr/bin/env python3
"""Rebuild public-safe provenance for the six AI structural report figures.

This script does **not** call any image model. It reads the six already
generated, operator-accepted ``gpt-image-2`` rasters and their committed prompt
files and (re)writes their public-safe provenance evidence:

  * ``<stem>.png.json``            -- sanitized generation sidecar (no API vault
                                      fields, no absolute paths, no session ids)
  * ``<stem>.png.inspect.json``    -- local ``inspect`` of the committed PNG
  * ``<stem>.ocr.txt`` / ``.ocr.json`` -- Tesseract PSM 6/11/12 OCR evidence
  * ``<stem>.png.provenance.json`` -- public-safe per-figure provenance
  * ``IMAGE2_FIGURES.json``        -- six-entry image-2 manifest

Every path recorded is repo-relative; every hash is computed from the committed
bytes so the manifest, sidecars, and provenance are hash-consistent with the
rasters. The two deterministic data figures (``public_results``,
``paper_portfolio``) are handled by ``build_report_figures.py`` and are not
touched here.

Usage::

    python technical_report/figures/build_ai_figure_provenance.py
"""
from __future__ import annotations

import hashlib
import json
import sys
from pathlib import Path

_HERE = Path(__file__).resolve().parent
_REPO_ROOT = _HERE.parents[1]
if str(_HERE) not in sys.path:
    sys.path.insert(0, str(_HERE))

from validate_ai_figures import (  # noqa: E402
    FIGURE_CONTRACTS,
    PSM_MODES,
    normalize_ocr,
    run_tesseract,
)

FIGURES_REL = "technical_report/figures"
MODEL = "gpt-image-2"
REQUESTED_SIZE = "1536x1024"
PROMPT_TEMPLATE_ID = "argus-image2-paper-prompt-v1"
FIGURE_STUDIO_SOURCE = "paper-framework-figure-studio-pro-v3.1.4a"
FIGURE_STUDIO_STAGE = "S5-CANDIDATE-IMAGE"
TOOL = "argus_skill.tools.image_tool"
MANIFEST_PATH = _HERE / "IMAGE2_FIGURES.json"


def _sha256_file(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def _rel(stem: str, suffix: str) -> str:
    return f"{FIGURES_REL}/{stem}{suffix}"


def _png_dimensions(path: Path) -> tuple[int, int]:
    header = path.read_bytes()[:24]
    if header[:8] != b"\x89PNG\r\n\x1a\n":
        raise ValueError(f"not a PNG file: {path}")
    import struct

    width, height = struct.unpack(">II", header[16:24])
    return width, height


def _write_json(path: Path, payload: dict) -> None:
    path.write_text(
        json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )


def build_one(stem: str, contract) -> dict:
    png_path = _HERE / f"{stem}.png"
    prompt_path = _HERE / f"{stem}.prompt.txt"
    if not png_path.is_file():
        raise FileNotFoundError(f"missing raster: {png_path}")
    if not prompt_path.is_file():
        raise FileNotFoundError(f"missing prompt: {prompt_path}")

    output_sha = _sha256_file(png_path)
    prompt_sha = _sha256_file(prompt_path)
    prompt_text = prompt_path.read_text(encoding="utf-8")
    width, height = _png_dimensions(png_path)
    n_bytes = png_path.stat().st_size

    output_rel = _rel(stem, ".png")
    prompt_rel = _rel(stem, ".prompt.txt")
    sidecar_rel = _rel(stem, ".png.json")
    inspect_rel = _rel(stem, ".png.inspect.json")
    provenance_rel = _rel(stem, ".png.provenance.json")
    ocr_txt_rel = _rel(stem, ".ocr.txt")
    ocr_json_rel = _rel(stem, ".ocr.json")

    image_block = {
        "bytes": n_bytes,
        "exists": True,
        "height": height,
        "image": output_rel,
        "mime": "image/png",
        "sha256": output_sha,
        "width": width,
    }

    # 1) sanitized generation sidecar (public-safe; no api vault / abs paths).
    sidecar = {
        "artifact": output_rel,
        "image": image_block,
        "model": MODEL,
        "output_path": output_rel,
        "output_sha256": output_sha,
        "prompt": prompt_text,
        "prompt_path": prompt_rel,
        "prompt_sha256": prompt_sha,
        "requested_size": REQUESTED_SIZE,
        "sidecar": sidecar_rel,
    }
    _write_json(_HERE / f"{stem}.png.json", sidecar)

    # 2) local inspect.
    _write_json(_HERE / f"{stem}.png.inspect.json", dict(image_block))

    # 3) Tesseract OCR evidence.
    ocr_result = run_tesseract(png_path)
    raw_sections = "\n\n".join(
        f"--- psm {psm} ---\n{ocr_result['raw'][f'psm_{psm}']}" for psm in PSM_MODES
    )
    (_HERE / f"{stem}.ocr.txt").write_text(raw_sections, encoding="utf-8")

    expected_tokens = list(contract.required_labels)
    combined = ocr_result["combined_normalized"]
    per_psm = list((ocr_result.get("normalized") or {}).values())
    unresolved = [
        label
        for label in expected_tokens
        if not any(normalize_ocr(label) in text for text in per_psm)
    ]
    coverage = (
        (len(expected_tokens) - len(unresolved)) / len(expected_tokens)
        if expected_tokens
        else 1.0
    )
    ocr_payload = {
        "image": output_rel,
        "psm_modes": list(PSM_MODES),
        "expected_tokens": expected_tokens,
        "normalized_observed": combined,
        "coverage": coverage,
        "unresolved": unresolved,
    }
    _write_json(_HERE / f"{stem}.ocr.json", ocr_payload)

    # 4) public-safe provenance (no review fields, only repo-relative paths).
    provenance = {
        "figure_id": contract.figure_id,
        "figure_type": contract.figure_type,
        "generator": "codex-image2",
        "generator_model": MODEL,
        "model": MODEL,
        "tool": TOOL,
        "prompt_template_id": PROMPT_TEMPLATE_ID,
        "figure_studio_source": FIGURE_STUDIO_SOURCE,
        "figure_studio_stage": FIGURE_STUDIO_STAGE,
        "prompt_path": prompt_rel,
        "prompt_sha256": prompt_sha,
        "output_path": output_rel,
        "output_sha256": output_sha,
        "sidecar_path": sidecar_rel,
        "inspect_path": inspect_rel,
        "ocr_path": ocr_json_rel,
        "requested_size": REQUESTED_SIZE,
        "width": width,
        "height": height,
        "validation_route": (
            "operator-accepted raster; provenance/hash/dimension/no-local-path "
            "checks via technical_report/figures/validate_ai_figures.py; "
            "Tesseract OCR coverage recorded as evidence"
        ),
    }
    _write_json(_HERE / f"{stem}.png.provenance.json", provenance)

    return {
        "figure_id": contract.figure_id,
        "figure_type": contract.figure_type,
        "source": "raster",
        "generator": "codex-image2",
        "generator_model": MODEL,
        "model": MODEL,
        "prompt_template_id": PROMPT_TEMPLATE_ID,
        "figure_studio_source": FIGURE_STUDIO_SOURCE,
        "figure_studio_stage": FIGURE_STUDIO_STAGE,
        "requested_size": REQUESTED_SIZE,
        "width": width,
        "height": height,
        "output_path": output_rel,
        "output_sha256": output_sha,
        "prompt_path": prompt_rel,
        "prompt_sha256": prompt_sha,
        "sidecar_path": sidecar_rel,
        "inspect_path": inspect_rel,
        "ocr_path": ocr_json_rel,
        "generation_provenance_path": provenance_rel,
    }


def main() -> int:
    entries = [
        build_one(stem, contract) for stem, contract in FIGURE_CONTRACTS.items()
    ]
    entries.sort(key=lambda e: e["figure_id"])
    manifest = {
        "schema": "argus-image2-figures/v2",
        "description": (
            "Six structural report figures drawn by the gpt-image-2 image "
            "model and accepted by the operator for final integration. Each "
            "entry is hash-consistent with the committed raster, prompt, and "
            "public-safe provenance sidecar. No local/absolute paths or "
            "secrets are recorded; the two deterministic data figures live in "
            "REPORT_FIGURES.json."
        ),
        "generator": f"{FIGURES_REL}/build_ai_figure_provenance.py",
        "figure_count": len(entries),
        "figures": entries,
    }
    _write_json(MANIFEST_PATH, manifest)
    for e in entries:
        print(f"{e['figure_id']:26s} png={e['output_sha256'][:12]}  "
              f"prompt={e['prompt_sha256'][:12]}")
    print(f"manifest -> {MANIFEST_PATH.name} ({len(entries)} figures)")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> figures/build_argus_teaser.py <==
#!/usr/bin/env python3
"""Export the editable PPT-master teaser to paper-facing vector formats."""

from __future__ import annotations

import json
import shutil
import subprocess
import tempfile
from pathlib import Path


HERE = Path(__file__).resolve().parent
REPORT = HERE.parent
PPTX_SOURCE = HERE / "argus_teaser.pptx"
SVG_SOURCE = HERE / "argus_teaser.source.svg"
PDF_OUT = HERE / "argus_teaser.pdf"
SVG_OUT = HERE / "argus_teaser.svg"
PNG_OUT = HERE / "argus_teaser.png"
HTML_OUT = HERE / "argus_teaser.html"
MANIFEST_OUT = HERE / "argus_teaser.json"


def run(command: list[str]) -> None:
    completed = subprocess.run(command, capture_output=True, text=True, check=False)
    if completed.returncode != 0:
        raise SystemExit(completed.stderr or completed.stdout or "command failed")


def main() -> int:
    office = shutil.which("libreoffice") or shutil.which("soffice")
    ghostscript = shutil.which("gs")
    if not office:
        raise SystemExit("libreoffice or soffice is required to export argus_teaser.pptx")
    if not ghostscript:
        raise SystemExit("ghostscript is required to normalize the teaser PDF to version 1.5")
    if not PPTX_SOURCE.is_file() or not SVG_SOURCE.is_file():
        raise SystemExit("missing editable teaser source")

    with tempfile.TemporaryDirectory(prefix="argus-teaser-") as tmp:
        outdir = Path(tmp)
        run([office, "--headless", "--convert-to", "pdf", "--outdir", str(outdir), str(PPTX_SOURCE)])
        exported = outdir / "argus_teaser.pdf"
        if not exported.is_file():
            raise SystemExit("LibreOffice did not produce argus_teaser.pdf")
        run(
            [
                ghostscript,
                "-q",
                "-dNOPAUSE",
                "-dBATCH",
                "-dSAFER",
                "-dAutoRotatePages=/None",
                "-sDEVICE=pdfwrite",
                "-dCompatibilityLevel=1.5",
                "-dPDFSETTINGS=/prepress",
                f"-sOutputFile={PDF_OUT}",
                str(exported),
            ]
        )

    run(["pdftocairo", "-svg", str(PDF_OUT), str(SVG_OUT)])
    run(["pdftoppm", "-singlefile", "-png", "-r", "180", str(PDF_OUT), str(PNG_OUT.with_suffix(""))])

    HTML_OUT.write_text(
        """<!doctype html>
<html lang=\"en\"><head><meta charset=\"utf-8\"><title>Argus teaser preview</title>
<style>html,body{margin:0;background:#FBF7EE}object{display:block;width:100vw;height:auto}</style>
</head><body><object type=\"image/svg+xml\" data=\"argus_teaser.svg\">Argus teaser</object></body></html>
""",
        encoding="utf-8",
    )

    manifest = {
        "schema": "argus-teaser/v2",
        "figure": "argus_teaser",
        "reader_question": "How does Argus organize recurrent work, and what task-native results characterize the runtime?",
        "claim": "Argus couples a recurrent four-role control loop with persistent shared state and reports results across seven task-native evaluation cards.",
        "evidence": [
            "evidence/website_results.json",
            "evidence/swebench_pro/unified_experiment_summary.json",
        ],
        "editable_sources": [
            "argus_teaser.pptx",
            "argus_teaser.source.svg",
            "ppt_master/argus_teaser_wechat_20260719/design_spec.md",
        ],
        "vector_export": "argus_teaser.pdf",
        "raster_preview": "argus_teaser.png",
        "renderer": Path(office).name,
        "notes": "All seven cards retain independent task-native scales; no formulas appear in the teaser.",
    }
    MANIFEST_OUT.write_text(json.dumps(manifest, indent=2) + "\n", encoding="utf-8")
    print(PDF_OUT)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> figures/build_horizon_mountain_html.py <==
#!/usr/bin/env python3
"""Render the HTML/SVG dense-intelligence horizon figure."""

from __future__ import annotations

import hashlib
import json
import shutil
import subprocess
from pathlib import Path


HERE = Path(__file__).resolve().parent
HTML_PATH = HERE / "horizon_mountain.html"
BASE_PATH = HERE / "horizon_mountain_illustrated_base.png"
SOURCE_PATH = HERE / "horizon_mountain_illustrated_source.png"
EXPLORER_PATH = HERE / "argus_explorer_binoculars.png"
GUIDE_PATH = HERE / "horizon_base_composition_guide_v2.svg"
PDF_PATH = HERE / "horizon_mountain.pdf"
SVG_PATH = HERE / "horizon_mountain.svg"
PNG_PATH = HERE / "horizon_mountain.png"
PROVENANCE_PATH = HERE / "horizon_mountain.provenance.json"
ANIME_DIR = HERE / "assets" / "anime"
ROLE_PATHS = [ANIME_DIR / f"{name}.png" for name in ("manager", "planner", "engineer", "reviewer")]


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def main() -> int:
    if not BASE_PATH.is_file() or not SOURCE_PATH.is_file() or not EXPLORER_PATH.is_file() or not GUIDE_PATH.is_file() or not all(path.is_file() for path in ROLE_PATHS):
        raise SystemExit("illustrated mountain or explorer asset is missing")
    chrome = shutil.which("google-chrome") or shutil.which("chromium")
    if not chrome:
        raise SystemExit("google-chrome or chromium is required")
    completed = subprocess.run(
        [chrome, "--headless=new", "--no-sandbox", "--disable-gpu", "--hide-scrollbars", "--virtual-time-budget=2500", f"--print-to-pdf={PDF_PATH}", "--print-to-pdf-no-header", HTML_PATH.as_uri()],
        capture_output=True,
        text=True,
    )
    if completed.returncode != 0 or not PDF_PATH.is_file():
        raise SystemExit(f"HTML render failed: {completed.stderr}")
    ghostscript = shutil.which("gs")
    if ghostscript:
        compatible = HERE / "horizon_mountain.compat.pdf"
        subprocess.run([ghostscript, "-q", "-dNOPAUSE", "-dBATCH", "-sDEVICE=pdfwrite", "-dCompatibilityLevel=1.5", f"-sOutputFile={compatible}", str(PDF_PATH)], check=True)
        compatible.replace(PDF_PATH)
    subprocess.run(["pdftocairo", "-svg", str(PDF_PATH), str(SVG_PATH)], check=True)
    subprocess.run(["pdftoppm", "-singlefile", "-png", "-r", "180", str(PDF_PATH), str(PNG_PATH.with_suffix(""))], check=True)
    provenance = {
        "figure_id": "dense-intelligence-horizon",
        "reader_question": "How do recurrent roles, Manager-controlled stages, persistent state, and a future training flywheel interact over a long horizon?",
        "claim": "The illustrated mountain visualizes a four-role state machine repeated across eight non-monotonic research stages, including rollback, rejected branches, persistent runtime state, and a hypothesized reviewed-trajectory-to-training flywheel.",
        "scope": "Conceptual illustration; geometry and stage height are not empirical scales, and the parameter-training flywheel is a future hypothesis rather than a reported result.",
        "stack": "gpt-image-2 mountain base with HTML/CSS/SVG semantic overlays and deterministic shared anime role characters.",
        "generation_prompt": "Two-image gpt-image-2 edit: Image 1 fixes a complete in-frame mountain silhouette with both slopes visible and the summit near 70% canvas width; Image 2 supplies only the restrained 2D hand-drawn editorial language. The original output uses unified navy linework, broad gouache-like teal/ochre/green/cream color blocks, simple cel shading, foreground vegetation, and clouds, while excluding copied reference objects, photorealism, concept-art lighting, 3D texture, low-poly facets, people, flags, paths, and text.",
        "character_prompt": "One full-body expedition researcher in restrained semi-anime editorial style, standing firmly with one boot on a low rock while holding binoculars and looking toward the upper-right summit; crisp silhouette on a flat magenta chroma-key background, with no scenery, text, logo, shadow, or extra character.",
        "style_reference": "https://github.com/RUC-NLPIR/Awesome-Long-Horizon-Agents/blob/main/assets/horizon.png (style only; composition and objects not copied)",
        "editable_sources": [HTML_PATH.name, *[str(path.relative_to(HERE)) for path in ROLE_PATHS]],
        "outputs": {str(path.relative_to(HERE)): sha256(path) for path in (GUIDE_PATH, SOURCE_PATH, BASE_PATH, EXPLORER_PATH, *ROLE_PATHS, HTML_PATH, PDF_PATH, SVG_PATH, PNG_PATH)},
    }
    PROVENANCE_PATH.write_text(json.dumps(provenance, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(PDF_PATH)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> figures/build_paper_case_study.py <==
#!/usr/bin/env python3
"""Build editable HTML sources for the autonomous paper-production case study."""

from __future__ import annotations

import csv
import html
import json
from pathlib import Path


HERE = Path(__file__).resolve().parent
REPORT = HERE.parent
DATA = REPORT / "evidence" / "paper_case_study"
SUMMARY_PATH = DATA / "paper_trajectory_summary.json"
TRANSITIONS_PATH = DATA / "stage_transitions.csv"
FINDINGS_PATH = DATA / "paper_scientific_findings.json"
TRACE_PATH = DATA / "mm_hallucination_trace.json"

OVERVIEW_HTML = HERE / "paper_case_study.html"
TRAJECTORY_HTML = HERE / "paper_case_trajectory.html"
MACROS_PATH = HERE / "paper_case_study_metrics.tex"
OVERVIEW_PROVENANCE = HERE / "paper_case_study.provenance.json"
TRAJECTORY_PROVENANCE = HERE / "paper_case_trajectory.provenance.json"
THUMBNAILS = {
    "bench-fragile-leaderboard": "assets/paper_thumbnails/bench-fragile.png",
    "cv-compositional-match": "assets/paper_thumbnails/cv-compositional.png",
    "cv-frontier": "assets/paper_thumbnails/cv-frontier.png",
    "mm-gui-agent": "assets/paper_thumbnails/mm-gui.png",
    "mm-hallucination": "assets/paper_thumbnails/mm-hallucination.png",
    "quant-vocab-matrix": "assets/paper_thumbnails/quant-vocab.png",
}

STAGES = [
    "research",
    "plan",
    "benchmark",
    "run",
    "analysis",
    "draft",
    "review",
    "submission",
]
STAGE_COLORS = {
    "research": "#DCE7FA",
    "plan": "#BFD3F5",
    "benchmark": "#91B1E5",
    "run": "#648BCF",
    "analysis": "#8DCFC2",
    "draft": "#E4D39D",
    "review": "#E8AD76",
    "submission": "#C38A20",
}


def esc(value: object) -> str:
    return html.escape(str(value), quote=True)


def load_data() -> tuple[dict, list[dict[str, str]], dict, dict]:
    summary = json.loads(SUMMARY_PATH.read_text(encoding="utf-8"))
    findings = json.loads(FINDINGS_PATH.read_text(encoding="utf-8"))
    trace = json.loads(TRACE_PATH.read_text(encoding="utf-8"))
    with TRANSITIONS_PATH.open(encoding="utf-8", newline="") as handle:
        transitions = list(csv.DictReader(handle))
    return summary, transitions, findings, trace


def write_macros(aggregate: dict) -> None:
    values = {
        "PaperCasePapers": aggregate["papers"],
        "PaperCaseCompleted": aggregate["pipeline_complete"],
        "PaperCaseCampaignHours": round(aggregate["aggregate_campaign_hours"]),
        "PaperCaseMissions": aggregate["missions"],
        "PaperCaseRounds": aggregate["engineer_rounds"],
        "PaperCaseContinues": aggregate["review_continue"],
        "PaperCaseSessionRolls": aggregate["session_rolls"],
        "PaperCaseRollbacks": aggregate["stage_rollbacks"],
        "PaperCaseReviewSnapshots": aggregate["review_snapshots"],
        "PaperCaseAssurancePass": aggregate["submission_assurance_pass"],
    }
    MACROS_PATH.write_text(
        "".join(f"\\newcommand{{\\{name}}}{{{value}}}\n" for name, value in values.items()),
        encoding="utf-8",
    )


def icon_svg(kind: str, color: str) -> str:
    common = f'stroke="{color}" stroke-width="2" fill="none" stroke-linecap="round" stroke-linejoin="round"'
    shapes = {
        "audit": f'<path {common} d="M5 21V12M12 21V7M19 21V3"/><path {common} d="M3 21h20M4 9l6-4 6 2 5-5"/>',
        "composition": f'<rect {common} x="3" y="4" width="7" height="7" rx="1.5"/><rect {common} x="14" y="13" width="7" height="7" rx="1.5"/><path {common} d="M9 10l6 4M14 6h6v6M4 14v6h6"/>',
        "gate": f'<path {common} d="M4 21V4h12v17M16 8h4v9h-4M8 8h4M8 12h4M8 16h4"/><path {common} d="M1 12h3M20 12h3"/>',
        "cursor": f'<path {common} d="M5 3l13 11-6 1 3 6-3 1-3-6-4 4z"/><circle {common} cx="19" cy="6" r="3"/>',
        "eye": f'<path {common} d="M2 12s4-6 10-6 10 6 10 6-4 6-10 6S2 12 2 12z"/><circle {common} cx="12" cy="12" r="2.5"/><path {common} d="M4 4l16 16"/>',
        "matrix": f'<rect {common} x="3" y="3" width="18" height="18" rx="2"/><path {common} d="M9 3v18M15 3v18M3 9h18M3 15h18"/><circle cx="12" cy="12" r="2.2" fill="{color}"/>',
    }
    return f'<svg viewBox="0 0 24 24" aria-hidden="true">{shapes[kind]}</svg>'


def paper_card(paper: dict, finding: dict) -> str:
    return f"""
      <article class="paper-card" style="--accent:{esc(finding['accent'])}">
        <div class="paper-page"><img src="{THUMBNAILS[paper['project']]}" alt="First page of {esc(paper['title'])}"></div>
        <div class="paper-copy">
          <div class="paper-top"><span>{esc(paper['domain'])}</span></div>
          <h3>{esc(finding['display_title'])}</h3>
          <strong>{esc(finding['headline'])}</strong>
        </div>
      </article>
    """


def role_loop() -> str:
    return """
      <div class="loop-shell">
        <svg class="loop-arrows" viewBox="0 0 360 390" aria-hidden="true">
          <path d="M103 59 C164 18 254 26 304 72"/>
          <path d="M320 105 C350 176 325 280 268 318"/>
          <path d="M232 340 C158 365 74 326 48 266"/>
          <path d="M40 232 C14 151 39 88 92 58"/>
        </svg>
        <div class="role manager"><img src="assets/anime/manager.png"><strong>Manager</strong><span>govern</span></div>
        <div class="role planner"><img src="assets/anime/planner.png"><strong>Planner</strong><span>plan</span></div>
        <div class="role engineer"><img src="assets/anime/engineer.png"><strong>Engineer</strong><span>build</span></div>
        <div class="role reviewer"><img src="assets/anime/reviewer.png"><strong>Reviewer</strong><span>review</span></div>
        <div class="persistent-state">
          <small>Persistent state</small>
          <strong>One campaign</strong>
          <p>objective · evidence</p>
          <p>wiki · manuscript</p>
        </div>
      </div>
    """


def overview_html(summary: dict, findings: dict) -> str:
    papers = summary["papers"]
    aggregate = summary["aggregate"]
    finding_map = findings["papers"]
    cards = "".join(paper_card(paper, finding_map[paper["project"]]) for paper in papers)
    metrics = [
        (f"{aggregate['pipeline_complete']}/{aggregate['papers']}", "papers completed", "#173B70"),
        (f"{round(aggregate['aggregate_campaign_hours']):,}", "campaign-hours", "#315BCE"),
        (f"{aggregate['engineer_rounds']:,}", "Engineer rounds", "#C38A20"),
        (f"{aggregate['review_continue']:,}", "Reviewer revisions", "#287D70"),
        (f"{aggregate['session_rolls']:,}", "session rolls", "#7766A6"),
        (f"{aggregate['stage_rollbacks']:,}", "Stage rollbacks", "#B43F55"),
    ]
    metric_html = "".join(
        f'<div class="metric" style="--c:{color}"><b>{value}</b><span>{label}</span></div>'
        for value, label, color in metrics
    )
    return f"""<!doctype html>
<html lang="en"><head><meta charset="utf-8"><title>Argus autonomous paper portfolio</title>
<style>
@page {{ size: 12in 5.75in; margin: 0; }}
* {{ box-sizing: border-box; }}
html, body {{ margin:0; width:12in; height:5.75in; }}
body {{ font-family:Arial,Helvetica,sans-serif; color:#24465D; background:#FBF7EE; print-color-adjust:exact; -webkit-print-color-adjust:exact; }}
.canvas {{ position:relative; width:12in; height:5.75in; padding:15px 20px 52px; display:grid; grid-template-rows:38px minmax(0,1fr) 58px; gap:8px; border:2px solid #24465D; overflow:hidden; background:#FBF7EE; }}
.mountain-strip {{ position:absolute; left:0; bottom:0; width:100%; height:54px; object-fit:cover; object-position:center bottom; opacity:.92; z-index:0; }}
header,.paper-grid,.metrics {{ position:relative; z-index:2; }}
header {{ display:flex; align-items:center; justify-content:space-between; }}
header strong {{ color:#173B70; font-size:17px; }}
header span {{ color:#667482; font-size:10.5px; font-weight:700; }}
.paper-grid {{ display:grid; grid-template-columns:repeat(6,minmax(0,1fr)); gap:8px; min-height:0; }}
.paper-card {{ border:1px solid #24465D; border-top:5px solid var(--accent); border-radius:10px; background:#FFFDF8; padding:7px; display:grid; grid-template-rows:218px minmax(0,1fr); gap:6px; min-width:0; overflow:hidden; }}
.paper-page {{ border:1px solid #D8E0E8; border-radius:5px; background:#EEF2F5; overflow:hidden; display:grid; place-items:center; }}
.paper-page img {{ width:100%; height:100%; object-fit:contain; object-position:center top; }}
.paper-copy {{ min-width:0; }}
.paper-top {{ color:var(--accent); font-size:9.3px; font-weight:800; line-height:1.05; }}
.paper-card h3 {{ margin:4px 0 5px; color:#1E2732; font-size:11.5px; line-height:1.08; }}
.paper-card > .paper-copy > strong {{ display:block; color:var(--accent); font-size:13.5px; line-height:1.08; margin:0; }}
.metrics {{ display:grid; grid-template-columns:.82fr repeat(6,1fr); gap:7px; }}
.metric-label {{ border:1px solid #24465D; border-radius:8px; background:#F5E6C8; padding:8px 9px; }}
.metric-label b {{ display:block; color:#173B70; font-size:12px; }} .metric-label span {{ display:block; color:#667482; font-size:9px; margin-top:4px; font-weight:700; }}
.metric {{ position:relative; border:1px solid #24465D; border-radius:8px; background:rgba(255,253,248,.96); padding:7px 7px 6px 11px; }}
.metric::before {{ content:""; position:absolute; left:0; top:0; bottom:0; width:5px; border-radius:10px 0 0 10px; background:var(--c); }}
.metric b {{ display:block; color:var(--c); font-size:16px; line-height:1; margin-bottom:3px; }}
.metric span {{ color:#5C6B79; font-size:9.4px; font-weight:700; line-height:1.06; }}
</style></head><body><main class="canvas"><img class="mountain-strip" src="assets/anime/mountain_strip.png" alt="">
<header><strong>Six completed manuscripts · real PDF first pages</strong><span>Scientific result on each card · Argus production process below</span></header>
<section class="paper-grid">{cards}</section>
<footer class="metrics"><div class="metric-label"><b>ARGUS</b><span>production process</span></div>{metric_html}</footer>
</main></body></html>"""


def stage_plot_svg(transitions: list[dict[str, str]], trace: dict) -> str:
    rows = sorted(
        (row for row in transitions if row["project"] == trace["project"]),
        key=lambda row: int(row["sequence"]),
    )
    width, height = 1100, 300
    left, right, top, bottom = 92, 24, 20, 42
    plot_w, plot_h = width - left - right, height - top - bottom
    total = float(trace["campaign_hours"])

    def x(hours: float) -> float:
        return left + hours / total * plot_w

    def y(stage: str) -> float:
        index = STAGES.index(stage)
        return top + (len(STAGES) - 1 - index) / (len(STAGES) - 1) * plot_h

    pieces: list[str] = []
    windows = trace["windows_hours"]
    bands = [
        (windows["no_go_start"], windows["negative_scope_locked"], "#FCEBED", "no-go ×7", 14),
        (windows["negative_scope_locked"], windows["first_submission_stage"], "#EAF2FF", "pivot", 31),
        (windows["submission_repair_start"], windows["final_completion"], "#FFF2DA", "repair ×2", 14),
    ]
    for start, end, color, label, label_y in bands:
        bx = x(float(start))
        bw = x(float(end)) - bx
        pieces.append(f'<rect x="{bx:.1f}" y="{top}" width="{bw:.1f}" height="{plot_h}" rx="6" fill="{color}"/>')
        pieces.append(f'<text x="{bx + bw / 2:.1f}" y="{top + label_y}" text-anchor="middle" class="band-label">{esc(label)}</text>')

    for stage in STAGES:
        sy = y(stage)
        pieces.append(f'<line x1="{left}" y1="{sy:.1f}" x2="{width-right}" y2="{sy:.1f}" class="grid"/>')
        pieces.append(f'<text x="{left-10}" y="{sy+4:.1f}" text-anchor="end" class="stage-label">{stage.title()}</text>')

    for tick in (0, 40, 80, 120, 160):
        tx = x(float(tick))
        pieces.append(f'<line x1="{tx:.1f}" y1="{top}" x2="{tx:.1f}" y2="{height-bottom+5}" class="tick"/>')
        pieces.append(f'<text x="{tx:.1f}" y="{height-11}" text-anchor="middle" class="tick-label">{tick} h</text>')

    current_stage = rows[0]["from_stage"] if rows else "research"
    current_x = x(0.0)
    rollback_points: list[tuple[float, float]] = []
    for row in rows:
        event_x = x(float(row["elapsed_hours"]))
        current_y = y(current_stage)
        pieces.append(
            f'<line x1="{current_x:.1f}" y1="{current_y:.1f}" x2="{event_x:.1f}" y2="{current_y:.1f}" '
            f'stroke="{STAGE_COLORS[current_stage]}" stroke-width="8" stroke-linecap="round"/>'
        )
        direction = row["direction"]
        next_stage = row["to_stage"]
        if direction in {"advance", "rollback"} and next_stage != current_stage:
            next_y = y(next_stage)
            color = "#B43F55" if direction == "rollback" else "#315BCE"
            pieces.append(f'<line x1="{event_x:.1f}" y1="{current_y:.1f}" x2="{event_x:.1f}" y2="{next_y:.1f}" stroke="{color}" stroke-width="3"/>')
            if direction == "rollback":
                rollback_points.append((event_x, next_y))
            current_stage = next_stage
        current_x = event_x

    final_y = y(current_stage)
    pieces.append(f'<circle cx="{x(total):.1f}" cy="{final_y:.1f}" r="8" fill="#C38A20" stroke="white" stroke-width="3"/>')
    for px, py in rollback_points:
        pieces.append(f'<circle cx="{px:.1f}" cy="{py:.1f}" r="5.5" fill="#B43F55" stroke="white" stroke-width="2"/>')

    return f"""<svg class="stage-plot" viewBox="0 0 {width} {height}" role="img" aria-label="Manager-controlled Stage trajectory over 163.6 campaign-hours">
      <style>.grid{{stroke:#E1E7EC;stroke-width:1}}.tick{{stroke:#D8E0E7;stroke-width:1;stroke-dasharray:3 5}}.stage-label{{font:700 13px Arial;fill:#536272}}.tick-label{{font:12px Arial;fill:#71808E}}.band-label{{font:700 11px Arial;fill:#66717D;letter-spacing:.02em}}</style>
      {''.join(pieces)}
    </svg>"""


def role_badges(*roles: str) -> str:
    names = {"M": "manager", "P": "planner", "E": "engineer", "R": "reviewer"}
    return "".join(f'<img src="assets/anime/{names[role]}.png" alt="{role}">' for role in roles)


def trajectory_html(transitions: list[dict[str, str]], trace: dict) -> str:
    no_go_chips = "".join(f"<span>{esc(name)}</span>" for name in trace["no_go_branches"])
    repairs = "".join(f"<li>{esc(name)}</li>" for name in trace["submission_repairs"])
    plot = stage_plot_svg(transitions, trace)
    return f"""<!doctype html>
<html lang="en"><head><meta charset="utf-8"><title>Argus representative autonomous paper trajectory</title>
<style>
@page {{ size:12in 5.2in; margin:0; }}
* {{ box-sizing:border-box; }} html,body {{ margin:0; width:12in; height:5.2in; }}
body {{ font-family:Arial,Helvetica,sans-serif; color:#24465D; background:#FBF7EE; print-color-adjust:exact; -webkit-print-color-adjust:exact; }}
.canvas {{ position:relative; width:12in; height:5.2in; padding:14px 20px 48px; border:2px solid #24465D; display:grid; grid-template-rows:252px minmax(0,1fr); gap:8px; overflow:hidden; background:#FBF7EE; }}
.mountain-strip {{ position:absolute; left:0; bottom:0; width:100%; height:50px; object-fit:cover; object-position:center bottom; opacity:.92; z-index:0; }}
.plot-panel,.episodes-wrap {{ position:relative; z-index:2; }}
.plot-panel {{ border:1.5px solid #24465D; border-radius:11px; background:rgba(255,253,248,.96); padding:7px 10px 4px; display:grid; grid-template-rows:52px 1fr; }}
.plot-top {{ display:flex; justify-content:space-between; align-items:flex-start; gap:12px; }}
.plot-head strong {{ display:block; color:#173B70; font-size:13px; margin-top:4px; }} .plot-head span {{ display:block; color:#71808E; font-size:9.5px; margin-top:5px; }}
.summary {{ display:grid; grid-template-columns:repeat(6,1fr); gap:4px; width:650px; }}
.summary div {{ border:1px solid #24465D; background:#FFFDF8; border-radius:7px; padding:5px 6px; text-align:center; }}
.summary b {{ display:block; color:#173B70; font-size:14px; line-height:1; }}
.summary span {{ color:#677482; font-size:8.5px; font-weight:700; }}
.stage-plot {{ width:100%; height:185px; display:block; }}
.episodes-wrap {{ display:grid; grid-template-rows:18px minmax(0,1fr); gap:4px; min-height:0; overflow:hidden; }}
.episodes-title {{ display:flex; align-items:baseline; justify-content:space-between; padding:0 2px; }}
.episodes-title strong {{ color:#173B70; font-size:12.5px; }} .episodes-title span {{ color:#71808E; font-size:9.5px; }}
.episodes {{ display:grid; grid-template-columns:1.35fr .88fr 1fr 1fr .92fr; gap:6px; min-height:0; overflow:hidden; }}
.episode {{ border:1px solid #24465D; border-top:4px solid var(--c); border-radius:10px; background:#FFFDF8; padding:7px 8px; position:relative; overflow:hidden; }}
.episode::before {{ content:attr(data-step); position:absolute; right:8px; bottom:-9px; color:var(--c); font-size:46px; font-weight:900; opacity:.10; }}
.episode:not(:last-child)::after {{ content:"→"; position:absolute; right:-9px; top:46%; z-index:4; color:#8B9BAA; font-size:17px; font-weight:900; }}
.episode-head {{ display:flex; align-items:center; justify-content:space-between; gap:6px; margin-bottom:4px; }}
.episode-head small {{ color:var(--c); font-size:9.5px; font-weight:800; letter-spacing:.07em; text-transform:uppercase; }}
.badges {{ display:flex; gap:2px; }} .badges img {{ width:22px; height:27px; object-fit:contain; margin-top:-4px; }}
.episode h3 {{ margin:0 0 4px; font-size:12.5px; line-height:1.07; color:#1E2732; }}
.episode p {{ margin:0; color:#4D5A67; font-size:10.8px; line-height:1.19; }}
.episode strong {{ color:var(--c); }}
.chips {{ display:flex; flex-wrap:wrap; gap:3px; margin-top:5px; }} .chips span {{ border:1px solid #E4B9C1; background:#FFF5F6; border-radius:999px; padding:2px 4px; color:#8B3E4C; font-size:8.3px; font-weight:700; }}
.pivot {{ display:grid; place-items:center; text-align:center; min-height:42px; border:1px solid #C8D7F4; background:#F0F5FF; border-radius:7px; margin:4px 0; padding:4px; color:#315BCE; font-size:11.5px; font-weight:800; }}
.pivot i {{ display:block; color:#8A98A7; font-style:normal; font-size:18px; line-height:.7; }}
.matrix {{ display:grid; grid-template-columns:repeat(3,1fr); gap:3px; margin:6px 0 5px; }} .matrix span {{ background:#EDF4FF; border:1px solid #C9D8F6; border-radius:4px; padding:3px 2px; text-align:center; color:#315BCE; font-size:9px; font-weight:800; }}
.episode ul {{ margin:5px 0 5px 14px; padding:0; color:#4D5A67; font-size:9.7px; line-height:1.16; }}
.paper-output {{ margin-top:4px; border:1px solid #E2C77E; background:#FFF8E7; border-radius:7px; padding:4px; text-align:center; }} .paper-output b {{ color:#8B6515; font-size:18px; }} .paper-output span {{ display:block; color:#6E5A2D; font-size:9.5px; font-weight:700; }}
</style></head><body><main class="canvas"><img class="mountain-strip" src="assets/anime/mountain_strip.png" alt="">
<section class="plot-panel"><div class="plot-top"><div class="plot-head"><strong>Stage trajectory</strong><span>red = rollback · gold = completion</span></div><div class="summary"><div><b>{trace['campaign_hours']:.1f} h</b><span>campaign</span></div><div><b>{trace['engineer_rounds']}</b><span>rounds</span></div><div><b>{trace['reviewer_revisions']}</b><span>revisions</span></div><div><b>{trace['session_rolls']}</b><span>sessions</span></div><div><b>{trace['early_no_go_rollbacks']}</b><span>early rollback</span></div><div><b>{trace['submission_rollbacks']}</b><span>late rollback</span></div></div></div>{plot}</section>
<section class="episodes-wrap"><div class="episodes-title"><strong>(b) Scientific episodes</strong></div><div class="episodes">
  <article class="episode" data-step="01" style="--c:#B43F55"><div class="episode-head"><small>Prune</small><div class="badges">{role_badges('R','M','P')}</div></div><h3><strong>7 no-go gates</strong></h3><div class="pivot">reject weak routes</div></article>
  <article class="episode" data-step="02" style="--c:#315BCE"><div class="episode-head"><small>Pivot</small><div class="badges">{role_badges('P','M')}</div></div><h3>Method → audit</h3><div class="pivot">retain evidence</div></article>
  <article class="episode" data-step="03" style="--c:#C38A20"><div class="episode-head"><small>Experiment</small><div class="badges">{role_badges('E','R')}</div></div><h3><strong>{trace['canonical_cells']} cells</strong></h3><div class="pivot">{trace['canonical_scored_rows']:,} rows</div></article>
  <article class="episode" data-step="04" style="--c:#287D70"><div class="episode-head"><small>Write</small><div class="badges">{role_badges('E','R','M')}</div></div><h3>Analyze → review</h3><div class="paper-output"><b>{trace['final_pages']} pages</b></div></article>
  <article class="episode" data-step="05" style="--c:#B43F55"><div class="episode-head"><small>Repair</small><div class="badges">{role_badges('R','M','E')}</div></div><h3><strong>2 late rollbacks</strong></h3><div class="pivot">rebind evidence</div></article>
</div></section>
</main></body></html>"""


def write_provenance() -> None:
    overview = {
        "figure_id": "autonomous-paper-portfolio",
        "reader_question": "What scientific work did Argus produce, and how does the recurrent runtime connect to those outputs?",
        "claim": "Six canonical pipelines completed across six domains through repeated role handoffs, review, rollback, and session continuation.",
        "evidence": [SUMMARY_PATH.name, FINDINGS_PATH.name],
        "encoding": "Six real first-page PDF thumbnails are paired with task-native scientific headlines; a separate bottom strip reports Argus production-process counts.",
        "scope": "Observed Argus campaigns; paper-format completion is not venue acceptance or a human-quality comparison.",
        "target_size": "12 x 5.75 inch source canvas; approximately 3.2 inches high at manuscript width",
        "visual_style": "shared Argus anime-editorial palette, cream paper, mountain-ridge motif, reusable role characters, and fixed role colors",
        "character_assets": ["assets/anime/manager.svg", "assets/anime/planner.svg", "assets/anime/engineer.svg", "assets/anime/reviewer.svg"],
        "visual_assets": list(THUMBNAILS.values()),
        "editable_source": [Path(__file__).name, OVERVIEW_HTML.name],
        "export": ["paper_case_study.pdf", "paper_case_study.svg", "paper_case_study.png"],
    }
    trajectory = {
        "figure_id": "representative-paper-trajectory",
        "reader_question": "How does one Argus campaign recover from failed hypotheses and late submission defects?",
        "claim": "The representative campaign uses seven early no-go rollbacks, a scientific scope pivot, and two late submission repairs to reach a completed manuscript.",
        "evidence": [TRANSITIONS_PATH.name, TRACE_PATH.name],
        "encoding": "An actual Stage-versus-time trace carries the main visual, with six campaign statistics above it and five role-resolved episodes below.",
        "scope": "One 163.6-hour multimodal-hallucination campaign; role labels summarize structured events rather than private model reasoning.",
        "target_size": "12 x 5.2 inch source canvas; approximately 2.9 inches high at manuscript width",
        "visual_style": "shared Argus anime-editorial palette, cream paper, mountain-ridge motif, reusable role characters, and rollback red reserved for failure transitions",
        "character_assets": ["assets/anime/manager.svg", "assets/anime/planner.svg", "assets/anime/engineer.svg", "assets/anime/reviewer.svg"],
        "editable_source": [Path(__file__).name, TRAJECTORY_HTML.name],
        "export": ["paper_case_trajectory.pdf", "paper_case_trajectory.svg", "paper_case_trajectory.png"],
    }
    OVERVIEW_PROVENANCE.write_text(json.dumps(overview, indent=2) + "\n", encoding="utf-8")
    TRAJECTORY_PROVENANCE.write_text(json.dumps(trajectory, indent=2) + "\n", encoding="utf-8")


def main() -> int:
    summary, transitions, findings, trace = load_data()
    write_macros(summary["aggregate"])
    OVERVIEW_HTML.write_text(overview_html(summary, findings), encoding="utf-8")
    TRAJECTORY_HTML.write_text(trajectory_html(transitions, trace), encoding="utf-8")
    write_provenance()
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> figures/build_report_figures.py <==
#!/usr/bin/env python3
"""Deterministic data-figure builder for the Argus technical report.

This script renders the two source-controlled DATA figures from committed
public-safe evidence bundles:

  1. ``public_results``   -- six-arena results as small multiples (units differ;
                             panels are never cross-normalized).
  2. ``paper_portfolio``  -- six-program paper counts with manuscript/draft split.

No image-model call is required: both figures are drawn with matplotlib from
data that already lives in the repository. Output is deterministic -- running
the script twice produces byte-identical PDF/PNG files (timestamps are stripped
and all geometry is fixed), so the SHA-256 digests recorded in
``REPORT_FIGURES.json`` are reproducible.

The six STRUCTURAL/concept figures (master_spine, dense_intelligence,
system_planes, argus_architecture, mission_lifecycle, long_horizon_reliability)
are NOT drawn here: they are produced by the gpt-image-2 image model and carry
their own provenance in ``IMAGE2_FIGURES.json`` (see
``build_ai_figure_provenance.py`` and ``validate_ai_figures.py``).

Usage::

    python technical_report/figures/build_report_figures.py

Palette follows the Argus website's Blue-Gold narrative: bone-white page,
graphite ink, system blue / deep blue accents, and a gold frontier accent.
"""
from __future__ import annotations

import hashlib
import json
from pathlib import Path

import matplotlib

matplotlib.use("Agg")

import matplotlib.pyplot as plt

# --------------------------------------------------------------------------- #
# Determinism: no embedded timestamps, fixed fonts, no user-config interference.
# --------------------------------------------------------------------------- #
matplotlib.rcParams.update(
    {
        "svg.hashsalt": "argus-report-figures",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "font.family": "DejaVu Sans",
        "font.size": 9.0,
        "axes.unicode_minus": False,
        "figure.dpi": 100,
        "savefig.dpi": 200,
    }
)

# Blue-Gold palette (matches the Argus website / expanding-frontier narrative).
BONE = "#FBFAF6"
GRAPHITE = "#24272B"
GRAPHITE_SOFT = "#4A4F55"
BLUE = "#315BCE"
BLUE_DEEP = "#214884"
GOLD = "#C38A20"
PANEL_LINE = "#D8D6CE"

HERE = Path(__file__).resolve().parent
EVIDENCE = HERE.parent / "evidence"
METADATA_PATH = HERE / "REPORT_FIGURES.json"

# Blank document-info dict so the PDF backend embeds no creation/mod date.
_PDF_METADATA = {
    "Title": "",
    "Author": "Argus Team",
    "Subject": "",
    "Creator": "",
    "Producer": "",
    "CreationDate": None,
}
_PNG_METADATA = {"Software": None}


def _save(fig, stem: str) -> dict:
    pdf_path = HERE / f"{stem}.pdf"
    png_path = HERE / f"{stem}.png"
    fig.savefig(pdf_path, facecolor=BONE, metadata=_PDF_METADATA)
    fig.savefig(png_path, facecolor=BONE, metadata=_PNG_METADATA)
    plt.close(fig)
    return {
        "pdf": pdf_path.name,
        "png": png_path.name,
        "pdf_sha256": _sha256(pdf_path),
        "png_sha256": _sha256(png_path),
    }


def _sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def _results_data() -> dict:
    data = json.loads((EVIDENCE / "website_results.json").read_text("utf-8"))
    return {r["arena"]: r for r in data["results"]}


def build_public_results() -> dict:
    r = _results_data()
    fig, axes = plt.subplots(2, 3, figsize=(10.0, 6.3), facecolor=BONE)
    fig.subplots_adjust(left=0.055, right=0.985, top=0.83, bottom=0.07,
                        hspace=0.92, wspace=0.30)

    def header(ax, title, sub, row, direction):
        ax.set_facecolor(BONE)
        ax.text(0.0, 1.22, title, transform=ax.transAxes, fontsize=9.5,
                fontweight="bold", color=GRAPHITE, ha="left", va="bottom")
        ax.text(0.0, 1.09, sub, transform=ax.transAxes, fontsize=7.2,
                color=GRAPHITE_SOFT, ha="left", va="bottom")
        execution = f"{row['agent_backbone']}  \u00b7  {row['agent_backend']}"
        ax.text(0.0, 0.97, f"{execution}  \u00b7  {direction}", transform=ax.transAxes,
                fontsize=6.9, color=BLUE, ha="left", va="bottom")

    def pair_plot(ax, *, title, sub, row, argus, reference, reference_name,
                  formatter, tick_formatter, direction, delta, pad):
        header(ax, title, sub, row, direction)
        lo, hi = sorted((argus, reference))
        ax.set_xlim(lo - pad, hi + pad)
        ax.set_ylim(0.0, 1.0)
        ax.hlines(0.47, lo, hi, color=PANEL_LINE, linewidth=3.0, zorder=1)
        ax.scatter([argus], [0.47], s=88, color=BLUE_DEEP, edgecolor=GRAPHITE,
                   linewidth=0.6, marker="o", zorder=3)
        ax.scatter([reference], [0.47], s=78, facecolor=BONE, edgecolor=BLUE,
                   linewidth=1.5, marker="D", zorder=3)
        ax.text(argus, 0.68, formatter(argus), ha="center", va="bottom",
                fontsize=8.4, color=BLUE_DEEP, fontweight="bold")
        ax.text(reference, 0.22, formatter(reference), ha="center", va="top",
                fontsize=8.0, color=GRAPHITE_SOFT, fontweight="bold")
        ax.text(argus, 0.58, "Argus", ha="center", va="bottom",
                fontsize=6.8, color=BLUE_DEEP)
        ax.text(reference, 0.34, reference_name, ha="center", va="top",
                fontsize=6.6, color=GRAPHITE_SOFT)
        ax.text(0.99, 0.02, delta, transform=ax.transAxes, ha="right", va="bottom",
                fontsize=7.0, color=GOLD, fontweight="bold")
        ax.set_yticks([])
        ticks = [lo, (lo + hi) / 2.0, hi]
        ax.set_xticks(ticks)
        ax.set_xticklabels([tick_formatter(value) for value in ticks])
        ax.tick_params(axis="x", colors=GRAPHITE_SOFT, labelsize=6.7, length=2.5)
        for spine in ("top", "right", "left"):
            ax.spines[spine].set_visible(False)
        ax.spines["bottom"].set_color(PANEL_LINE)

    # Panel A: SOL-ExecBench is a rank-and-placement summary rather than a scalar
    # comparison, so use a compact scorecard instead of forcing it onto an axis.
    ax = axes[0][0]
    header(ax, "NVIDIA SOL-ExecBench", "B200 \u00b7 101 kernels",
           r["NVIDIA SOL-ExecBench"], "rank / placements")
    ax.axis("off")
    ax.text(0.02, 0.52, "#6", transform=ax.transAxes, fontsize=30,
            color=BLUE_DEEP, fontweight="bold", ha="left", va="center")
    ax.text(0.02, 0.30, "global rank", transform=ax.transAxes, fontsize=7.4,
            color=GRAPHITE_SOFT, ha="left")
    chips = [("2 #1s", 0.46), ("7 top-3", 0.67), ("2 H2H", 0.87)]
    for text, x in chips:
        ax.text(x, 0.51, text, transform=ax.transAxes, fontsize=7.9,
                color=GRAPHITE, fontweight="bold", ha="center", va="center",
                bbox={"boxstyle": "round,pad=0.35", "facecolor": BONE,
                      "edgecolor": PANEL_LINE, "linewidth": 0.7})
    ax.text(0.67, 0.27, "H2H vs. Recursive", transform=ax.transAxes,
            fontsize=6.7, color=GRAPHITE_SOFT, ha="center")

    pair_plot(
        axes[0][1], title="nanochat \u00b7 B200",
        sub="5 min \u00b7 1\u00d7B200 \u00b7 426 attempts",
        row=r["nanochat \u00b7 B200"], argus=0.9636, reference=0.9646,
        reference_name="Human SOTA", formatter=lambda v: f"{v:.4f}",
        tick_formatter=lambda v: f"{v:.4f}", direction="BPB \u2193",
        delta="0.0010 lower", pad=0.00055,
    )
    pair_plot(
        axes[0][2], title="nanochat \u00b7 H100",
        sub="5 min \u00b7 1\u00d7H100 \u00b7 37 mechanisms",
        row=r["nanochat \u00b7 H100"], argus=0.9855, reference=0.9879,
        reference_name="Human SOTA", formatter=lambda v: f"{v:.4f}",
        tick_formatter=lambda v: f"{v:.4f}", direction="BPB \u2193",
        delta="0.0024 lower", pad=0.00115,
    )
    pair_plot(
        axes[1][0], title="nanoGPT speedrun", sub="8\u00d7H100 \u00b7 N=10",
        row=r["nanoGPT speedrun"], argus=79.77, reference=80.18,
        reference_name="Human #83", formatter=lambda v: f"{v:.2f}s",
        tick_formatter=lambda v: f"{v:.2f}", direction="time \u2193",
        delta="0.41s faster", pad=0.24,
    )
    pair_plot(
        axes[1][1], title="AARRI-Bench", sub="82 research-intern tasks",
        row=r["AARRI-Bench"], argus=76.8, reference=68.3,
        reference_name="Paper best", formatter=lambda v: f"{v:.1f}%",
        tick_formatter=lambda v: f"{v:.1f}", direction="solve rate \u2191",
        delta="+8.5 pp", pad=4.0,
    )

    # Panel F: four systems share one higher-is-better gap metric.
    ax = axes[1][2]
    row = r["Arbor \u00b7 RUC NLPIR"]
    header(ax, "Math-Reasoning Data", "Arbor AO suite \u00b7 AIME-style synthesis",
           row, "pass@4\u2212pass@1 \u2191")
    labels = ["Codex", "Claude Code", "Arbor", "Argus"]
    vals = [6.25, 8.33, 20.83, 28.0]
    ypos = list(range(len(labels)))
    ax.hlines(ypos, 0, vals, color=PANEL_LINE, linewidth=1.8)
    ax.scatter(vals[:-1], ypos[:-1], s=52, facecolor=BONE, edgecolor=BLUE,
               linewidth=1.3, marker="D", zorder=3)
    ax.scatter([vals[-1]], [ypos[-1]], s=78, color=BLUE_DEEP,
               edgecolor=GRAPHITE, linewidth=0.6, marker="o", zorder=3)
    for y, label, value in zip(ypos, labels, vals):
        ax.text(-0.8, y, label, ha="right", va="center", fontsize=6.9,
                color=GRAPHITE if label == "Argus" else GRAPHITE_SOFT,
                fontweight="bold" if label == "Argus" else "normal")
        ax.text(value + 0.7, y, f"{value:.2f}", ha="left", va="center",
                fontsize=7.3, color=BLUE_DEEP if label == "Argus" else GRAPHITE_SOFT,
                fontweight="bold")
    ax.set_xlim(0, 31)
    ax.set_ylim(-0.6, 3.6)
    ax.set_yticks([])
    ax.tick_params(axis="x", colors=GRAPHITE_SOFT, labelsize=6.7, length=2.5)
    for spine in ("top", "right", "left"):
        ax.spines[spine].set_visible(False)
    ax.spines["bottom"].set_color(PANEL_LINE)

    fig.suptitle("Public results in native units (direct labels; no cross-arena normalization)",
                 fontsize=11.2, fontweight="bold", color=BLUE_DEEP,
                 x=0.055, ha="left", y=0.972)
    fig.text(0.985, 0.965, "\u25cf Argus     \u25c7 external reference",
             fontsize=7.2, color=GRAPHITE_SOFT, ha="right", va="top")
    return _save(fig, "public_results")


# --------------------------------------------------------------------------- #
# Figure 4: research portfolio.
# --------------------------------------------------------------------------- #
def build_paper_portfolio() -> dict:
    data = json.loads((EVIDENCE / "paper_inventory.json").read_text("utf-8"))
    counts = {}
    for p in data["papers"]:
        m, d = counts.setdefault(p["program"], [0, 0])
        if p["status"] == "manuscript":
            counts[p["program"]][0] += 1
        else:
            counts[p["program"]][1] += 1

    programs = sorted(data["programs"], key=lambda k: sum(counts[k]))
    manuscripts = [counts[p][0] for p in programs]
    drafts = [counts[p][1] for p in programs]

    fig, ax = plt.subplots(figsize=(9.0, 5.0), facecolor=BONE)
    fig.subplots_adjust(left=0.30, right=0.965, top=0.80, bottom=0.13)
    ax.set_facecolor(BONE)

    ypos = range(len(programs))
    b1 = ax.barh(ypos, manuscripts, color=BLUE_DEEP, edgecolor=GRAPHITE,
                 linewidth=0.5, height=0.62, label="Manuscripts (35)")
    b2 = ax.barh(ypos, drafts, left=manuscripts, color=BLUE,
                 edgecolor=GRAPHITE, linewidth=0.5, height=0.62, hatch="///",
                 label="Drafts (6)")

    for i, p in enumerate(programs):
        m, d = counts[p]
        if m:
            ax.text(m / 2, i, str(m), ha="center", va="center", fontsize=8.2,
                    color=BONE, fontweight="bold")
        if d:
            ax.text(m + d / 2, i, str(d), ha="center", va="center",
                    fontsize=8.2, color=GRAPHITE, fontweight="bold")
        ax.text(m + d + 0.25, i, f"{m + d}", ha="left", va="center",
                fontsize=8.4, color=GRAPHITE, fontweight="bold")

    ax.set_yticks(list(ypos))
    ax.set_yticklabels(programs, fontsize=8.2, color=GRAPHITE)
    ax.set_xlim(0, 18)
    ax.set_xlabel("research artifacts (de-duplicated inventory)", fontsize=8.0,
                  color=GRAPHITE_SOFT)
    ax.tick_params(colors=GRAPHITE_SOFT, labelsize=7.6, length=2.5)
    for spine in ("top", "right", "left"):
        ax.spines[spine].set_visible(False)
    ax.spines["bottom"].set_color(PANEL_LINE)
    ax.set_title("")
    fig.text(0.035, 0.945, "Research portfolio \u2014 41 artifacts across six programs",
             fontsize=11.0, fontweight="bold", color=BLUE_DEEP, ha="left",
             va="center")
    fig.text(0.035, 0.878,
             "35 manuscripts + 6 drafts   \u00b7   human-authored baselines only"
             "   \u00b7   de-duplicated inventory, not accepted papers",
             fontsize=7.4, color=GRAPHITE_SOFT, ha="left", va="center")
    ax.legend(loc="lower right", fontsize=7.8, frameon=True, facecolor=BONE,
              edgecolor=PANEL_LINE)
    return _save(fig, "paper_portfolio")

def main() -> None:
    figures = {
        "public_results": build_public_results(),
        "paper_portfolio": build_paper_portfolio(),
    }
    metadata = {
        "schema": "argus-report-figures/v1",
        "description": (
            "Deterministic, source-controlled DATA figures generated by "
            "build_report_figures.py from committed source-grounded "
            "specifications and evidence bundles. No image-model call is used; "
            "digests are reproducible across runs. The six structural figures "
            "are image-2 outputs recorded separately in IMAGE2_FIGURES.json."
        ),
        "palette": {
            "bone_white": BONE,
            "graphite": GRAPHITE,
            "system_blue": BLUE,
            "deep_blue": BLUE_DEEP,
            "frontier_gold": GOLD,
        },
        "source_evidence": [
            "technical_report/evidence/website_results.json",
            "technical_report/evidence/paper_inventory.json",
        ],
        "generator": "technical_report/figures/build_report_figures.py",
        "figures": figures,
    }
    METADATA_PATH.write_text(
        json.dumps(metadata, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    for name, info in figures.items():
        print(f"{name:20s} pdf={info['pdf_sha256'][:12]}  png={info['png_sha256'][:12]}")
    print(f"metadata -> {METADATA_PATH.name}")


if __name__ == "__main__":
    main()


==> figures/build_reviewer_mechanism_pptx.py <==
#!/usr/bin/env python3
"""Build the editable Reviewer-routing and recovery mechanism figure."""

from __future__ import annotations

import hashlib
import json
import shutil
import subprocess
from pathlib import Path
from typing import Any

from pptx import Presentation
from pptx.dml.color import RGBColor
from pptx.enum.shapes import MSO_CONNECTOR, MSO_SHAPE
from pptx.enum.text import MSO_ANCHOR, PP_ALIGN
from pptx.util import Inches, Pt


REPORT = Path(__file__).resolve().parents[1]
FIGURES = REPORT / "figures"
EVIDENCE = REPORT / "evidence" / "swebench_pro"
STATS_PATH = EVIDENCE / "reviewer_mechanism_stats.json"
TASKS_PATH = EVIDENCE / "reviewer_interventions.csv"
PPTX_PATH = FIGURES / "reviewer_mechanism.pptx"
PDF_PATH = FIGURES / "reviewer_mechanism.pdf"
SVG_PATH = FIGURES / "reviewer_mechanism.svg"
PNG_PATH = FIGURES / "reviewer_mechanism.png"
MACROS_PATH = FIGURES / "reviewer_metrics.tex"
PROVENANCE_PATH = FIGURES / "reviewer_mechanism.provenance.json"
ANIME = FIGURES / "assets" / "anime"
ENGINEER_AVATAR = ANIME / "engineer.png"
REVIEWER_AVATAR = ANIME / "reviewer.png"
MOUNTAIN_STRIP = ANIME / "mountain_strip.png"


WHITE = RGBColor(255, 253, 248)
PAPER = RGBColor(251, 247, 238)
INK = RGBColor(36, 70, 93)
MUTED = RGBColor(102, 113, 125)
BLUE = RGBColor(49, 91, 206)
DEEP = RGBColor(23, 59, 112)
PALE_BLUE = RGBColor(236, 241, 253)
GOLD = RGBColor(195, 138, 32)
PALE_GOLD = RGBColor(252, 246, 229)
GRAY = RGBColor(122, 131, 142)
LIGHT_GRAY = RGBColor(217, 224, 231)
PANEL = RGBColor(255, 253, 248)


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def add_text(
    slide,
    text: str,
    x: float,
    y: float,
    w: float,
    h: float,
    *,
    size: float = 10,
    color: RGBColor = INK,
    bold: bool = False,
    align: PP_ALIGN = PP_ALIGN.LEFT,
) -> Any:
    box = slide.shapes.add_textbox(Inches(x), Inches(y), Inches(w), Inches(h))
    frame = box.text_frame
    frame.clear()
    frame.margin_left = frame.margin_right = Inches(0.02)
    frame.margin_top = frame.margin_bottom = Inches(0.01)
    frame.vertical_anchor = MSO_ANCHOR.MIDDLE
    p = frame.paragraphs[0]
    p.alignment = align
    run = p.add_run()
    run.text = text
    run.font.name = "Arial"
    run.font.size = Pt(size)
    run.font.bold = bold
    run.font.color.rgb = color
    return box


def add_rect(slide, x: float, y: float, w: float, h: float, fill: RGBColor, line: RGBColor = LIGHT_GRAY) -> Any:
    shape = slide.shapes.add_shape(MSO_SHAPE.ROUNDED_RECTANGLE, Inches(x), Inches(y), Inches(w), Inches(h))
    shape.fill.solid()
    shape.fill.fore_color.rgb = fill
    shape.line.color.rgb = line
    shape.line.width = Pt(0.8)
    shape.shadow.inherit = False
    return shape


def add_line(slide, x1: float, y1: float, x2: float, y2: float, color: RGBColor, width: float = 1.5) -> Any:
    shape = slide.shapes.add_connector(MSO_CONNECTOR.STRAIGHT, Inches(x1), Inches(y1), Inches(x2), Inches(y2))
    shape.line.color.rgb = color
    shape.line.width = Pt(width)
    return shape


def add_metric_box(slide, x: float, y: float, w: float, h: float, value: str, label: str, *, fill: RGBColor, color: RGBColor = DEEP) -> None:
    add_rect(slide, x, y, w, h, fill)
    add_text(slide, value, x + 0.10, y + 0.08, w - 0.20, h * 0.47, size=18, bold=True, color=color, align=PP_ALIGN.CENTER)
    add_text(slide, label, x + 0.10, y + h * 0.52, w - 0.20, h * 0.35, size=9.3, color=MUTED, align=PP_ALIGN.CENTER)


def write_macros(stats: dict[str, Any]) -> None:
    routing = stats["routing"]
    outcomes = stats["external_reviewer_outcomes"]
    workload = stats["descriptive_workload"]
    values = {
        "ReviewerTasks": stats["tasks"],
        "ReviewerInvoked": routing["external_reviewer_tasks"],
        "ReviewerInvokedPercent": f"{100 * routing['external_reviewer_share']:.1f}",
        "ReviewerSkipped": routing["engineer_self_review_tasks"],
        "ReviewerSkippedPercent": f"{100 * routing['engineer_self_review_share']:.1f}",
        "ReviewerFirstAccepted": outcomes["first_review_accepted"],
        "ReviewerFirstBlocked": outcomes["first_review_blocked"],
        "ReviewerRevisionRequested": outcomes["revision_requested"],
        "ReviewerVerifierRecovered": outcomes["official_verifier_resolved_after_revision"],
        "ReviewerStrictRescues": outcomes["reviewer_accepted_after_revision"],
        "ReviewerTokenRatio": f"{workload['external_reviewer_mean_solve_input_tokens'] / workload['self_review_mean_solve_input_tokens']:.2f}",
        "ReviewerTimeRatio": f"{workload['external_reviewer_mean_active_seconds'] / workload['self_review_mean_active_seconds']:.2f}",
    }
    MACROS_PATH.write_text(
        "".join(f"\\newcommand{{\\{key}}}{{{value}}}\n" for key, value in values.items()),
        encoding="utf-8",
    )


def main() -> int:
    stats = json.loads(STATS_PATH.read_text(encoding="utf-8"))
    write_macros(stats)
    routing = stats["routing"]
    outcomes = stats["external_reviewer_outcomes"]
    workload = stats["descriptive_workload"]

    prs = Presentation()
    prs.slide_width = Inches(12)
    prs.slide_height = Inches(2.65)
    slide = prs.slides.add_slide(prs.slide_layouts[6])
    slide.background.fill.solid()
    slide.background.fill.fore_color.rgb = PAPER
    slide.shapes.add_picture(str(MOUNTAIN_STRIP), Inches(0), Inches(2.44), width=Inches(12), height=Inches(0.21))
    add_rect(slide, 0, 0, 12, 0.045, INK, INK)
    # Routing split.
    x, y, w, h = 0.35, 0.16, 3.35, 2.15
    add_rect(slide, x, y, w, h, PANEL)
    slide.shapes.add_picture(str(ENGINEER_AVATAR), Inches(x + 2.60), Inches(y + 0.02), width=Inches(0.58), height=Inches(0.58))
    add_text(slide, "(a) Routing", x + 0.16, y + 0.08, 2.3, 0.28, size=11.5, bold=True, color=DEEP)
    bar_x, bar_y, bar_w = x + 0.18, y + 0.58, w - 0.36
    reviewer_share = float(routing["external_reviewer_share"])
    add_rect(slide, bar_x, bar_y, bar_w, 0.30, WHITE)
    add_rect(slide, bar_x, bar_y, bar_w * reviewer_share, 0.30, BLUE, BLUE)
    add_rect(slide, bar_x + bar_w * reviewer_share, bar_y, bar_w * (1 - reviewer_share), 0.30, GRAY, GRAY)
    add_text(slide, f"{routing['external_reviewer_tasks']} · {100 * reviewer_share:.1f}%", bar_x + 0.06, bar_y, bar_w * reviewer_share - 0.10, 0.30, size=9.2, color=WHITE, bold=True)
    add_text(slide, f"{routing['engineer_self_review_tasks']} · {100 * (1-reviewer_share):.1f}%", bar_x + bar_w * reviewer_share, bar_y, bar_w * (1-reviewer_share) - 0.04, 0.30, size=8.6, color=WHITE, bold=True, align=PP_ALIGN.CENTER)
    add_text(slide, "Reviewer", bar_x, bar_y + 0.38, 1.45, 0.24, size=9.5, bold=True, color=BLUE)
    add_text(slide, "Self-review", bar_x + 1.62, bar_y + 0.38, 1.30, 0.24, size=9.5, bold=True, color=GRAY, align=PP_ALIGN.RIGHT)
    token_ratio = workload["external_reviewer_mean_solve_input_tokens"] / workload["self_review_mean_solve_input_tokens"]
    time_ratio = workload["external_reviewer_mean_active_seconds"] / workload["self_review_mean_active_seconds"]
    add_text(slide, f"{token_ratio:.2f}× tokens · {time_ratio:.2f}× time", x + 0.18, y + 1.56, w - 0.36, 0.28, size=11, color=DEEP, bold=True, align=PP_ALIGN.CENTER)

    # Intervention funnel.
    x, y, w, h = 3.92, 0.16, 7.73, 2.15
    add_rect(slide, x, y, w, h, WHITE)
    slide.shapes.add_picture(str(REVIEWER_AVATAR), Inches(x + 6.93), Inches(y + 0.02), width=Inches(0.58), height=Inches(0.58))
    add_text(slide, "(b) Revision recovery", x + 0.16, y + 0.08, 5.2, 0.28, size=11.5, bold=True, color=DEEP)
    add_metric_box(slide, x + 0.18, y + 0.60, 1.30, 1.02, str(routing["external_reviewer_tasks"]), "Invoked", fill=PALE_BLUE)
    add_line(slide, x + 1.52, y + 1.10, x + 2.02, y + 0.76, LIGHT_GRAY, 1.5)
    add_line(slide, x + 1.52, y + 1.10, x + 2.02, y + 1.56, GOLD, 1.8)
    add_metric_box(slide, x + 2.06, y + 0.40, 1.32, 0.66, str(outcomes["first_review_accepted"]), "Accepted", fill=PALE_BLUE)
    add_metric_box(slide, x + 2.06, y + 1.24, 1.32, 0.66, str(outcomes["revision_requested"]), "Revise", fill=PALE_GOLD, color=GOLD)
    add_line(slide, x + 3.42, y + 1.57, x + 3.92, y + 1.57, GOLD, 1.8)
    add_metric_box(slide, x + 3.96, y + 1.24, 1.42, 0.66, str(outcomes["official_verifier_resolved_after_revision"]), "Verifier pass", fill=PALE_BLUE)
    add_line(slide, x + 5.42, y + 1.57, x + 5.88, y + 1.57, GOLD, 1.8)
    add_metric_box(slide, x + 5.92, y + 1.24, 1.46, 0.66, str(outcomes["reviewer_accepted_after_revision"]), "Strict rescue", fill=PALE_GOLD, color=GOLD)
    prs.save(PPTX_PATH)

    libreoffice = shutil.which("libreoffice") or shutil.which("soffice")
    if not libreoffice:
        raise SystemExit("LibreOffice is required for PDF export")
    if PDF_PATH.exists():
        PDF_PATH.unlink()
    completed = subprocess.run([libreoffice, "--headless", "--convert-to", "pdf", "--outdir", str(FIGURES), str(PPTX_PATH)], capture_output=True, text=True)
    if completed.returncode != 0 or not PDF_PATH.is_file():
        raise SystemExit(f"Reviewer figure export failed: {completed.stderr}")
    ghostscript = shutil.which("gs")
    if ghostscript:
        compatible = FIGURES / "reviewer_mechanism.compat.pdf"
        subprocess.run([ghostscript, "-q", "-dNOPAUSE", "-dBATCH", "-sDEVICE=pdfwrite", "-dCompatibilityLevel=1.5", f"-sOutputFile={compatible}", str(PDF_PATH)], check=True)
        compatible.replace(PDF_PATH)
    subprocess.run(["pdftocairo", "-svg", str(PDF_PATH), str(SVG_PATH)], check=True)
    subprocess.run(["pdftoppm", "-singlefile", "-png", "-r", "180", str(PDF_PATH), str(PNG_PATH.with_suffix(""))], check=True)

    provenance = {
        "figure_id": "reviewer-mechanism",
        "reader_question": "How often is an independent Reviewer invoked, and how many revision-requested tasks are recovered?",
        "claim": "Reviewer is invoked on 466 of 731 tasks; 43 receive revision requests, 34 later pass the official verifier, and 22 complete the strict review-loop rescue.",
        "scope": "Adaptive routing analysis, not randomized ablation.",
        "visual_style": "anime research field note with cream paper, navy linework, mountain-ridge motif, and shared Engineer/Reviewer characters; flow counts remain exact",
        "character_assets": [str(ENGINEER_AVATAR.relative_to(FIGURES)), str(REVIEWER_AVATAR.relative_to(FIGURES))],
        "inputs": {STATS_PATH.name: sha256(STATS_PATH), TASKS_PATH.name: sha256(TASKS_PATH)},
        "outputs": {path.name: sha256(path) for path in (PPTX_PATH, PDF_PATH, SVG_PATH, PNG_PATH, MACROS_PATH)},
        "editable_source": PPTX_PATH.name,
    }
    PROVENANCE_PATH.write_text(json.dumps(provenance, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(PPTX_PATH)
    print(PDF_PATH)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> figures/build_swebench_evolution_pptx.py <==
#!/usr/bin/env python3
"""Build the editable PowerPoint figure for the unified SWE-Bench Pro study."""

from __future__ import annotations

import csv
import hashlib
import json
import shutil
import subprocess
from pathlib import Path
from typing import Any

from pptx import Presentation
from pptx.dml.color import RGBColor
from pptx.enum.shapes import MSO_CONNECTOR, MSO_SHAPE
from pptx.enum.text import MSO_ANCHOR, PP_ALIGN
from pptx.util import Inches, Pt


REPORT = Path(__file__).resolve().parents[1]
FIGURES = REPORT / "figures"
EVIDENCE = REPORT / "evidence" / "swebench_pro"
SUMMARY_PATH = EVIDENCE / "unified_experiment_summary.json"
WAVES_PATH = EVIDENCE / "argus_wave_efficiency.csv"
REVIEWER_STATS_PATH = EVIDENCE / "reviewer_mechanism_stats.json"
PPTX_PATH = FIGURES / "swebench_evolution.pptx"
PDF_PATH = FIGURES / "swebench_evolution.pdf"
SVG_PATH = FIGURES / "swebench_evolution.svg"
PNG_PATH = FIGURES / "swebench_evolution.png"
WINDOWS_PATH = EVIDENCE / "argus_six_wave_windows.csv"
MACROS_PATH = FIGURES / "swebench_metrics.tex"
REVIEWER_MACROS_PATH = FIGURES / "reviewer_metrics.tex"
PROVENANCE_PATH = FIGURES / "swebench_evolution.provenance.json"
ANIME = FIGURES / "assets" / "anime"
PLANNER_AVATAR = ANIME / "planner.png"
ENGINEER_AVATAR = ANIME / "engineer.png"
MOUNTAIN_STRIP = ANIME / "mountain_strip.png"


WHITE = RGBColor(255, 253, 248)
PAPER = RGBColor(251, 247, 238)
INK = RGBColor(36, 70, 93)
MUTED = RGBColor(102, 113, 125)
BLUE = RGBColor(49, 91, 206)
DEEP = RGBColor(23, 59, 112)
PALE_BLUE = RGBColor(232, 238, 252)
LIGHT_BLUE = RGBColor(166, 188, 235)
GOLD = RGBColor(195, 138, 32)
PALE_GOLD = RGBColor(252, 246, 229)
GRAY = RGBColor(122, 131, 142)
LIGHT_GRAY = RGBColor(216, 224, 232)
PANEL = RGBColor(255, 253, 248)


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def add_text(
    slide,
    text: str,
    x: float,
    y: float,
    w: float,
    h: float,
    *,
    size: float = 10,
    color: RGBColor = INK,
    bold: bool = False,
    align: PP_ALIGN = PP_ALIGN.LEFT,
    font: str = "Arial",
    margin: float = 0.02,
) -> Any:
    box = slide.shapes.add_textbox(Inches(x), Inches(y), Inches(w), Inches(h))
    frame = box.text_frame
    frame.clear()
    frame.margin_left = frame.margin_right = Inches(margin)
    frame.margin_top = frame.margin_bottom = Inches(margin)
    frame.vertical_anchor = MSO_ANCHOR.MIDDLE
    paragraph = frame.paragraphs[0]
    paragraph.alignment = align
    run = paragraph.add_run()
    run.text = text
    run.font.name = font
    run.font.size = Pt(size)
    run.font.bold = bold
    run.font.color.rgb = color
    return box


def add_rect(
    slide,
    x: float,
    y: float,
    w: float,
    h: float,
    *,
    fill: RGBColor = WHITE,
    line: RGBColor = LIGHT_GRAY,
    radius: bool = True,
) -> Any:
    kind = MSO_SHAPE.ROUNDED_RECTANGLE if radius else MSO_SHAPE.RECTANGLE
    shape = slide.shapes.add_shape(kind, Inches(x), Inches(y), Inches(w), Inches(h))
    shape.fill.solid()
    shape.fill.fore_color.rgb = fill
    shape.line.color.rgb = line
    shape.line.width = Pt(0.8)
    shape.shadow.inherit = False
    return shape


def add_line(slide, x1: float, y1: float, x2: float, y2: float, color: RGBColor, width: float = 1.2) -> Any:
    line = slide.shapes.add_connector(
        MSO_CONNECTOR.STRAIGHT,
        Inches(x1),
        Inches(y1),
        Inches(x2),
        Inches(y2),
    )
    line.line.color.rgb = color
    line.line.width = Pt(width)
    return line


def add_circle(slide, cx: float, cy: float, radius: float, color: RGBColor) -> Any:
    shape = slide.shapes.add_shape(
        MSO_SHAPE.OVAL,
        Inches(cx - radius),
        Inches(cy - radius),
        Inches(2 * radius),
        Inches(2 * radius),
    )
    shape.fill.solid()
    shape.fill.fore_color.rgb = color
    shape.line.color.rgb = WHITE
    shape.line.width = Pt(1.0)
    shape.shadow.inherit = False
    return shape


def load_rows() -> list[dict[str, float]]:
    rows: list[dict[str, float]] = []
    with WAVES_PATH.open(encoding="utf-8", newline="") as handle:
        for raw in csv.DictReader(handle):
            rows.append({key: float(value) for key, value in raw.items()})
    return rows


def build_windows(rows: list[dict[str, float]]) -> list[dict[str, Any]]:
    specs = [
        ("W1–6", "Start-up", 1, 6, "normal"),
        ("W7–12", "Early reuse", 7, 12, "normal"),
        ("W13–18", "Composition shift", 13, 18, "normal"),
        ("W19–22", "Mature", 19, 22, "mature"),
        ("W23–24", "Late difficult tasks", 23, 24, "tail"),
    ]
    windows: list[dict[str, Any]] = []
    for label, stage, lower, upper, kind in specs:
        selected = [row for row in rows if lower <= int(row["wave"]) <= upper]
        tasks = sum(int(row["completed"]) for row in selected)
        weighted = lambda key: sum(row[key] * row["completed"] for row in selected) / tasks
        windows.append(
            {
                "label": label,
                "stage": stage,
                "kind": kind,
                "waves": ",".join(str(int(row["wave"])) for row in selected),
                "tasks": tasks,
                "solve_input_tokens_mean": weighted("solve_input_tokens_mean"),
                "active_seconds_mean": weighted("solve_agent_seconds_mean"),
            }
        )
    start = windows[0]
    for window in windows:
        window["token_index"] = 100.0 * window["solve_input_tokens_mean"] / start["solve_input_tokens_mean"]
        window["time_index"] = 100.0 * window["active_seconds_mean"] / start["active_seconds_mean"]
    return windows


def write_windows(rows: list[dict[str, Any]]) -> None:
    fields = [
        "label",
        "stage",
        "kind",
        "waves",
        "tasks",
        "solve_input_tokens_mean",
        "active_seconds_mean",
        "token_index",
        "time_index",
    ]
    with WINDOWS_PATH.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def draw_accuracy_panel(slide, summary: dict[str, Any], reviewer_stats: dict[str, Any]) -> None:
    x, y, w, h = 0.35, 0.25, 3.2, 4.85
    add_rect(slide, x, y, w, h, fill=PANEL)
    add_text(slide, "(a) Outcome + review", x + 0.18, y + 0.10, 2.6, 0.32, size=11.5, bold=True, color=DEEP)
    aggregate = summary["aggregate_comparison"]
    direct = 100.0 * aggregate["direct_copilot_accuracy_approx"]
    argus = 100.0 * aggregate["argus_accuracy_approx"]
    add_text(slide, "Accuracy · 731 tasks", x + 0.18, y + 0.50, 2.6, 0.25, size=10.5, bold=True)
    bar_x, bar_w = x + 0.18, 2.55
    for label, value, yy, color in (
        ("Direct Copilot", direct, y + 0.88, GRAY),
        ("Argus", argus, y + 1.42, BLUE),
    ):
        add_text(slide, label, bar_x, yy - 0.27, 1.4, 0.22, size=8.7, bold=True if label == "Argus" else False)
        add_rect(slide, bar_x, yy, bar_w, 0.28, fill=WHITE, line=LIGHT_GRAY, radius=False)
        add_rect(slide, bar_x, yy, bar_w * value / 100.0, 0.28, fill=color, line=color, radius=False)
        add_text(slide, f"≈{value:.0f}%", bar_x + bar_w * value / 100.0 - 0.62, yy - 0.01, 0.56, 0.28, size=10, bold=True, color=WHITE, align=PP_ALIGN.RIGHT)
    add_rect(slide, x + 0.18, y + 1.86, 1.24, 0.52, fill=PALE_BLUE, line=LIGHT_BLUE)
    add_text(slide, "+19 pp", x + 0.24, y + 1.93, 1.12, 0.35, size=14, bold=True, color=BLUE, align=PP_ALIGN.CENTER)
    token_ratio = float(aggregate["argus_to_direct_total_token_ratio_approx"])
    add_rect(slide, x + 1.55, y + 1.86, 1.24, 0.52, fill=PALE_GOLD, line=GOLD)
    add_text(slide, f"{token_ratio:.2f}× tokens", x + 1.61, y + 1.93, 1.12, 0.35, size=12.5, bold=True, color=GOLD, align=PP_ALIGN.CENTER)

    add_line(slide, x + 0.18, y + 2.55, x + w - 0.18, y + 2.55, LIGHT_GRAY, 0.8)
    routing = reviewer_stats["routing"]
    outcomes = reviewer_stats["external_reviewer_outcomes"]
    workload = reviewer_stats["descriptive_workload"]
    reviewer_share = float(routing["external_reviewer_share"])
    add_text(slide, "Reviewer routing", x + 0.18, y + 2.68, 2.6, 0.25, size=10.5, bold=True)
    add_rect(slide, bar_x, y + 2.98, bar_w, 0.28, fill=WHITE, line=LIGHT_GRAY, radius=False)
    add_rect(slide, bar_x, y + 2.98, bar_w * reviewer_share, 0.28, fill=BLUE, line=BLUE, radius=False)
    add_rect(slide, bar_x + bar_w * reviewer_share, y + 2.98, bar_w * (1 - reviewer_share), 0.28, fill=GRAY, line=GRAY, radius=False)
    add_text(slide, f"{routing['external_reviewer_tasks']} Reviewer", bar_x + 0.05, y + 2.98, bar_w * reviewer_share - 0.10, 0.28, size=8.5, bold=True, color=WHITE)
    add_text(slide, f"{routing['engineer_self_review_tasks']} self", bar_x + bar_w * reviewer_share, y + 2.98, bar_w * (1-reviewer_share) - 0.04, 0.28, size=8.2, bold=True, color=WHITE, align=PP_ALIGN.CENTER)
    token_hardness = workload["external_reviewer_mean_solve_input_tokens"] / workload["self_review_mean_solve_input_tokens"]
    time_hardness = workload["external_reviewer_mean_active_seconds"] / workload["self_review_mean_active_seconds"]
    add_text(slide, f"routed workload · {token_hardness:.2f}× tokens · {time_hardness:.2f}× time", x + 0.18, y + 3.34, w - 0.36, 0.25, size=8.7, bold=True, color=DEEP, align=PP_ALIGN.CENTER)

    add_text(slide, "Review outcomes", x + 0.18, y + 3.68, 2.6, 0.24, size=10.5, bold=True)
    branches = [
        (x + 0.18, str(outcomes["first_review_accepted"]), "first-pass", PALE_BLUE, DEEP),
        (x + 1.08, str(outcomes["revision_requested"]), "revise", PALE_GOLD, GOLD),
        (x + 1.98, str(outcomes["first_review_blocked"]), "blocked", WHITE, GRAY),
    ]
    for xx, value, label, fill, color in branches:
        add_rect(slide, xx, y + 3.96, 0.72, 0.48, fill=fill, line=color)
        add_text(slide, value, xx + 0.04, y + 3.99, 0.64, 0.24, size=12, bold=True, color=color, align=PP_ALIGN.CENTER)
        add_text(slide, label, xx + 0.03, y + 4.21, 0.66, 0.16, size=7.3, color=MUTED, align=PP_ALIGN.CENTER)
    add_line(slide, x + 1.44, y + 4.44, x + 1.16, y + 4.58, GOLD, 1.3)
    add_line(slide, x + 1.44, y + 4.44, x + 2.06, y + 4.58, GOLD, 1.3)
    add_rect(slide, x + 0.82, y + 4.55, 0.68, 0.48, fill=PALE_BLUE, line=BLUE)
    add_text(slide, str(outcomes["official_verifier_resolved_after_revision"]), x + 0.86, y + 4.58, 0.60, 0.23, size=12, bold=True, color=BLUE, align=PP_ALIGN.CENTER)
    add_text(slide, "verifier", x + 0.85, y + 4.80, 0.62, 0.16, size=7.3, color=MUTED, align=PP_ALIGN.CENTER)
    add_rect(slide, x + 1.72, y + 4.55, 0.68, 0.48, fill=PALE_GOLD, line=GOLD)
    add_text(slide, str(outcomes["reviewer_accepted_after_revision"]), x + 1.76, y + 4.58, 0.60, 0.23, size=12, bold=True, color=GOLD, align=PP_ALIGN.CENTER)
    add_text(slide, "strict", x + 1.75, y + 4.80, 0.62, 0.16, size=7.3, color=MUTED, align=PP_ALIGN.CENTER)


def write_reviewer_macros(stats: dict[str, Any]) -> None:
    routing = stats["routing"]
    outcomes = stats["external_reviewer_outcomes"]
    workload = stats["descriptive_workload"]
    values = {
        "ReviewerTasks": stats["tasks"],
        "ReviewerInvoked": routing["external_reviewer_tasks"],
        "ReviewerInvokedPercent": f"{100 * routing['external_reviewer_share']:.1f}",
        "ReviewerSkipped": routing["engineer_self_review_tasks"],
        "ReviewerSkippedPercent": f"{100 * routing['engineer_self_review_share']:.1f}",
        "ReviewerFirstAccepted": outcomes["first_review_accepted"],
        "ReviewerFirstBlocked": outcomes["first_review_blocked"],
        "ReviewerRevisionRequested": outcomes["revision_requested"],
        "ReviewerVerifierRecovered": outcomes["official_verifier_resolved_after_revision"],
        "ReviewerStrictRescues": outcomes["reviewer_accepted_after_revision"],
        "ReviewerTokenRatio": f"{workload['external_reviewer_mean_solve_input_tokens'] / workload['self_review_mean_solve_input_tokens']:.2f}",
        "ReviewerTimeRatio": f"{workload['external_reviewer_mean_active_seconds'] / workload['self_review_mean_active_seconds']:.2f}",
    }
    REVIEWER_MACROS_PATH.write_text(
        "".join(f"\\newcommand{{\\{key}}}{{{value}}}\n" for key, value in values.items()),
        encoding="utf-8",
    )


def draw_series_panel(
    slide,
    windows: list[dict[str, Any]],
    *,
    x: float,
    y: float,
    w: float,
    h: float,
    title: str,
    value_key: str,
    unit: str,
    y_max: float,
    grid_step: float,
    reduction: float,
    best_reduction: float | None = None,
) -> None:
    add_rect(slide, x, y, w, h, fill=WHITE)
    add_text(slide, title, x + 0.16, y + 0.08, w - 0.32, 0.30, size=10.2, bold=True, color=DEEP)
    plot_x, plot_y = x + 0.56, y + 0.48
    plot_w, plot_h = w - 1.10, h - 0.94
    tail_x = plot_x + plot_w * 4 / 4
    add_rect(slide, tail_x - 0.35, plot_y, 0.70, plot_h, fill=PALE_GOLD, line=PALE_GOLD, radius=False)
    for tick in [grid_step * i for i in range(int(y_max / grid_step) + 1)]:
        py = plot_y + plot_h - plot_h * tick / y_max
        add_line(slide, plot_x, py, plot_x + plot_w, py, LIGHT_GRAY, 0.65)
        tick_text = f"{tick / 1_000_000:g}" if value_key == "solve_input_tokens_mean" else f"{tick / 60:g}"
        add_text(slide, tick_text, x + 0.08, py - 0.11, 0.38, 0.22, size=7.5, color=MUTED, align=PP_ALIGN.RIGHT)
    points: list[tuple[float, float]] = []
    for index, window in enumerate(windows):
        px = plot_x + plot_w * index / (len(windows) - 1)
        value = float(window[value_key])
        py = plot_y + plot_h - plot_h * value / y_max
        points.append((px, py))
        if index:
            color = GOLD if window["kind"] == "tail" else LIGHT_BLUE
            add_line(slide, points[index - 1][0], points[index - 1][1], px, py, color, 2.0)
        color = GOLD if window["kind"] == "tail" else BLUE
        add_circle(slide, px, py, 0.075, color)
        value_text = f"{value / 1_000_000:.2f}M" if value_key == "solve_input_tokens_mean" else f"{value / 60:.2f}m"
        add_text(slide, value_text, px - 0.35, py - 0.32, 0.70, 0.22, size=8.0, bold=True, color=color, align=PP_ALIGN.CENTER)
        add_text(slide, window["label"], px - 0.43, plot_y + plot_h + 0.10, 0.86, 0.24, size=8.4, bold=True, color=INK, align=PP_ALIGN.CENTER)
    mature = points[3]
    add_text(
        slide,
        f"Start-up → mature: −{reduction:.0f}%",
        x + w - 2.03,
        y + 0.10,
        1.82,
        0.27,
        size=9.1,
        bold=True,
        color=BLUE,
        align=PP_ALIGN.RIGHT,
    )


def write_macros(summary: dict[str, Any], windows: list[dict[str, Any]]) -> None:
    aggregate = summary["aggregate_comparison"]
    start, best, mature = windows[0], windows[2], windows[3]
    token_reduction = 100.0 * (1.0 - mature["solve_input_tokens_mean"] / start["solve_input_tokens_mean"])
    time_reduction = 100.0 * (1.0 - mature["active_seconds_mean"] / start["active_seconds_mean"])
    best_token_reduction = 100.0 * (1.0 - best["solve_input_tokens_mean"] / start["solve_input_tokens_mean"])
    values = {
        "SWEProTasks": int(summary["tasks"]),
        "SWEProDirectAccuracy": f"{100 * aggregate['direct_copilot_accuracy_approx']:.0f}",
        "SWEProArgusAccuracy": f"{100 * aggregate['argus_accuracy_approx']:.0f}",
        "SWEProAccuracyDelta": f"{aggregate['accuracy_delta_percentage_points_approx']:.0f}",
        "SWEProTokenRatio": f"{aggregate['argus_to_direct_total_token_ratio_approx']:.2f}",
        "SWEProStartupTokensM": f"{start['solve_input_tokens_mean'] / 1_000_000:.2f}",
        "SWEProMatureTokensM": f"{mature['solve_input_tokens_mean'] / 1_000_000:.2f}",
        "SWEProTokenReduction": f"{token_reduction:.0f}",
        "SWEProBestTokenReduction": f"{best_token_reduction:.0f}",
        "SWEProStartupMinutes": f"{start['active_seconds_mean'] / 60:.2f}",
        "SWEProMatureMinutes": f"{mature['active_seconds_mean'] / 60:.2f}",
        "SWEProTimeReduction": f"{time_reduction:.0f}",
        "SWEProCompletedWaves": len(load_rows()),
    }
    MACROS_PATH.write_text(
        "".join(f"\\newcommand{{\\{key}}}{{{value}}}\n" for key, value in values.items()),
        encoding="utf-8",
    )


def main() -> int:
    summary = json.loads(SUMMARY_PATH.read_text(encoding="utf-8"))
    reviewer_stats = json.loads(REVIEWER_STATS_PATH.read_text(encoding="utf-8"))
    wave_rows = load_rows()
    windows = build_windows(wave_rows)
    write_windows(windows)
    write_macros(summary, windows)
    write_reviewer_macros(reviewer_stats)

    start, best, mature = windows[0], windows[2], windows[3]
    token_reduction = 100.0 * (1.0 - mature["solve_input_tokens_mean"] / start["solve_input_tokens_mean"])
    time_reduction = 100.0 * (1.0 - mature["active_seconds_mean"] / start["active_seconds_mean"])
    best_token_reduction = 100.0 * (1.0 - best["solve_input_tokens_mean"] / start["solve_input_tokens_mean"])

    prs = Presentation()
    prs.slide_width = Inches(12)
    prs.slide_height = Inches(5.4)
    slide = prs.slides.add_slide(prs.slide_layouts[6])
    slide.background.fill.solid()
    slide.background.fill.fore_color.rgb = PAPER
    slide.shapes.add_picture(str(MOUNTAIN_STRIP), Inches(0), Inches(5.12), width=Inches(12), height=Inches(0.28))
    add_rect(slide, 0, 0, 12, 0.055, fill=INK, line=INK, radius=False)
    draw_accuracy_panel(slide, summary, reviewer_stats)
    draw_series_panel(
        slide,
        windows,
        x=3.75,
        y=0.25,
        w=7.90,
        h=2.25,
        title="(b) Solve tokens / task",
        value_key="solve_input_tokens_mean",
        unit="M tokens",
        y_max=4_200_000,
        grid_step=1_000_000,
        reduction=token_reduction,
        best_reduction=best_token_reduction,
    )
    draw_series_panel(
        slide,
        windows,
        x=3.75,
        y=2.85,
        w=7.90,
        h=2.25,
        title="(c) Active time / task",
        value_key="active_seconds_mean",
        unit="minutes",
        y_max=720,
        grid_step=120,
        reduction=time_reduction,
    )
    prs.save(PPTX_PATH)

    libreoffice = shutil.which("libreoffice") or shutil.which("soffice")
    if not libreoffice:
        raise SystemExit("LibreOffice is required to export the PPTX to vector PDF")
    if PDF_PATH.exists():
        PDF_PATH.unlink()
    result = subprocess.run(
        [libreoffice, "--headless", "--convert-to", "pdf", "--outdir", str(FIGURES), str(PPTX_PATH)],
        capture_output=True,
        text=True,
        check=False,
    )
    if result.returncode != 0 or not PDF_PATH.is_file():
        raise SystemExit(f"PowerPoint PDF export failed: {result.stderr}")
    ghostscript = shutil.which("gs")
    if ghostscript:
        compatible = FIGURES / "swebench_evolution.compat.pdf"
        subprocess.run(
            [
                ghostscript,
                "-q",
                "-dNOPAUSE",
                "-dBATCH",
                "-sDEVICE=pdfwrite",
                "-dCompatibilityLevel=1.5",
                f"-sOutputFile={compatible}",
                str(PDF_PATH),
            ],
            check=True,
        )
        compatible.replace(PDF_PATH)
    subprocess.run(["pdftocairo", "-svg", str(PDF_PATH), str(SVG_PATH)], check=True)
    preview_prefix = PNG_PATH.with_suffix("")
    subprocess.run(["pdftoppm", "-singlefile", "-png", "-r", "180", str(PDF_PATH), str(preview_prefix)], check=True)

    provenance = {
        "figure_id": "swebench-unified-result-evolution-review",
        "reader_question": "How do the full-suite result, longitudinal efficiency, and adaptive Reviewer mechanism relate within one 731-task experiment?",
        "claim": f"Argus reaches approximately 78% versus 59% for Direct Copilot at 1.41x aggregate tokens; W19-22 uses {token_reduction:.0f}% fewer solve tokens and {time_reduction:.0f}% less active time than W1-6; adaptive Reviewer routing issues 43 revision requests, followed by 34 official-verifier passes and 22 strict rescues.",
        "scope": "One 731-task experiment. Copilot per-wave resource traces are unavailable; Argus windows are observational, W23-24 are shown separately as late difficult-task stress, and Reviewer routing is task-dependent rather than randomized.",
        "visual_style": "anime research field log with cream paper, navy linework, mountain-ridge motif, and shared Planner/Engineer characters; quantitative marks remain exact",
        "character_assets": [str(PLANNER_AVATAR.relative_to(FIGURES)), str(ENGINEER_AVATAR.relative_to(FIGURES))],
        "inputs": {SUMMARY_PATH.name: sha256(SUMMARY_PATH), WAVES_PATH.name: sha256(WAVES_PATH), REVIEWER_STATS_PATH.name: sha256(REVIEWER_STATS_PATH)},
        "outputs": {path.name: sha256(path) for path in (PPTX_PATH, PDF_PATH, SVG_PATH, PNG_PATH, WINDOWS_PATH, MACROS_PATH, REVIEWER_MACROS_PATH)},
        "editable_source": PPTX_PATH.name,
    }
    PROVENANCE_PATH.write_text(json.dumps(provenance, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    print(PPTX_PATH)
    print(PDF_PATH)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> figures/render_html_figure.py <==
#!/usr/bin/env python3
"""Render a self-contained HTML figure to vector PDF with headless Chrome."""

from __future__ import annotations

import argparse
import shutil
import subprocess
from pathlib import Path


def main() -> int:
    parser = argparse.ArgumentParser()
    parser.add_argument("input_html", type=Path)
    parser.add_argument("output_pdf", type=Path)
    parser.add_argument("--virtual-time-budget-ms", type=int, default=3000)
    args = parser.parse_args()
    chrome = shutil.which("google-chrome") or shutil.which("chromium")
    if not chrome:
        parser.error("google-chrome or chromium is required")
    source = args.input_html.resolve()
    target = args.output_pdf.resolve()
    target.parent.mkdir(parents=True, exist_ok=True)
    command = [
        chrome,
        "--headless=new",
        "--no-sandbox",
        "--disable-gpu",
        "--hide-scrollbars",
        f"--virtual-time-budget={args.virtual_time_budget_ms}",
        f"--print-to-pdf={target}",
        "--print-to-pdf-no-header",
        source.as_uri(),
    ]
    completed = subprocess.run(command, capture_output=True, text=True, check=False)
    if completed.returncode or not target.exists() or target.stat().st_size == 0:
        raise SystemExit(f"Chrome render failed: {completed.stderr}")
    print(target)
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> figures/validate_ai_figures.py <==
#!/usr/bin/env python3
"""Provenance, hash, dimension, and OCR validation for the six AI structural figures.

This module defines the six structural/concept figures that are drawn by the
``gpt-image-2`` image model and validates the already-generated, operator-accepted
rasters against a public-safe provenance contract. It covers only the six
structural figures; the two data figures (``public_results``, ``paper_portfolio``)
remain deterministically drawn and are validated by ``build_report_figures.py``
and the deterministic figure tests, not here. It intentionally does **not** draw,
render, or generate any image: it only reads committed PNG bytes and their sidecar
evidence files (prompt, generation sidecar, inspect, provenance, and Tesseract OCR
sidecars) and reports pass/fail.

Final integration workflow (fast delivery): the six rasters were accepted by the
operator, so this validator no longer performs or requires any iterative model
review. There is no ``review.json``/``content-review.json`` dual-review gate. The
hard checks are domain-agnostic provenance guarantees:

- the raster is exactly ``1536x1024`` and every required sidecar is present;
- the ``inspect``/``png.json``/``provenance`` sidecars record a SHA-256 that
  matches the committed PNG bytes;
- the ``png.json``/``provenance`` prompt SHA-256 matches the raw prompt file;
- no committed sidecar leaks an absolute path, session id, or API-vault field.

OCR is retained purely as recorded evidence: Tesseract PSM 6/11/12 transcripts
are captured and per-label coverage is reported for auditing, but imperfect OCR
of stylized image-model text never rejects an operator-accepted raster.

Public surface:

- ``FIGURE_CONTRACTS``: the exact six structural figure contracts, keyed by
  stem.
- ``normalize_ocr(text)``: whitespace + multiplication/dash Unicode
  normalization only. Digits and decimal points are never altered.
- ``normalize_ocr_for_matching(text)``: a *separate*, more tolerant
  normalization used only as a token-matching fallback. It layers on top of
  ``normalize_ocr`` and additionally tolerates OCR loss/substitution of a
  middle-dot ("\u00b7") separator glyph and collapses repeated punctuation.
  Like ``normalize_ocr``, it never alters digits, decimal points, "%", "/",
  or numeric sign characters, and it never mutates the raw OCR/`normalize_ocr`
  provenance recorded for a figure -- it is purely a matching aid.
- ``run_tesseract(image)``: runs Tesseract with ``--psm 6``, ``11``, and
  ``12`` and returns every raw and normalized transcript.
- ``validate_figure(root, figure_id)``: validates one figure's dimensions,
  sidecar presence, hash/prompt consistency, absence of local paths, and
  records OCR label coverage as evidence.
- ``write_validation_manifest(root)``: validates all six figures and writes
  ``technical_report/figures/AI_FIGURE_VALIDATION.json``.

CLI:

    python -m technical_report.figures.validate_ai_figures ocr --stem NAME
    python -m technical_report.figures.validate_ai_figures validate --stem NAME
    python -m technical_report.figures.validate_ai_figures validate-all --write-manifest
"""
from __future__ import annotations

import argparse
import hashlib
import json
import re
import struct
import subprocess
import sys
from dataclasses import dataclass
from pathlib import Path
from typing import Any, Callable

_REPO_ROOT = Path(__file__).resolve().parents[2]

FIGURES_DIR_NAME = "technical_report/figures"

TESSERACT_BIN = "tesseract"
PSM_MODES: tuple[int, ...] = (6, 11, 12)

REQUIRED_WIDTH = 1536
REQUIRED_HEIGHT = 1024

# Sidecar suffixes required for every one of the six structural figures. The
# fast-delivery contract keeps prompt/generation/inspect/OCR/provenance
# evidence; the superseded dual model-review sidecars (review.json,
# content-review.json) are intentionally NOT part of the required set.
_COMMON_SIDECAR_SUFFIXES: tuple[str, ...] = (
    "prompt.txt",
    "png.json",
    "png.inspect.json",
    "png.provenance.json",
    "ocr.txt",
    "ocr.json",
)

# Unicode code points that Tesseract (or a font) may render in place of a
# plain multiplication sign. Normalized to ascii "x" so contract tokens and
# OCR output compare equal regardless of glyph choice.
_MULTIPLICATION_VARIANTS: str = (
    "\u00d7"  # × MULTIPLICATION SIGN
    "\u2715"  # ✕ MULTIPLICATION X
    "\u2716"  # ✖ HEAVY MULTIPLICATION X
    "\u2a2f"  # ⨯ VECTOR OR CROSS PRODUCT
    "\u2062"  # ⁢ INVISIBLE TIMES
)

# Unicode code points that stand in for a plain hyphen-minus. Normalized to
# ascii "-". Digits and "." are never members of either variant set.
_DASH_VARIANTS: str = (
    "\u2010"  # ‐ HYPHEN
    "\u2011"  # ‑ NON-BREAKING HYPHEN
    "\u2012"  # ‒ FIGURE DASH
    "\u2013"  # – EN DASH
    "\u2014"  # — EM DASH
    "\u2015"  # ― HORIZONTAL BAR
    "\u2212"  # − MINUS SIGN
)

_WHITESPACE_RE = re.compile(r"\s+")


def normalize_ocr(text: str | None) -> str:
    """Normalize whitespace and multiplication/dash glyph variants only.

    Digits and decimal points are never modified: this function never maps,
    strips, or otherwise alters any ``0``-``9`` character or ``.``. It exists
    so that OCR transcripts and contract tokens can be compared for exact
    (not fuzzy) equality regardless of incidental glyph or spacing choices.
    """
    if not text:
        return ""
    normalized = text
    for variant in _MULTIPLICATION_VARIANTS:
        normalized = normalized.replace(variant, "x")
    for variant in _DASH_VARIANTS:
        normalized = normalized.replace(variant, "-")
    normalized = _WHITESPACE_RE.sub(" ", normalized)
    return normalized.strip()


# Middle-dot separator glyph variants a font/OCR engine may render in place
# of the pinned "\u00b7" (MIDDLE DOT) that separates two label halves (e.g.
# "nanochat \u00b7 B200"). Mapped to a plain space -- never to "." or any
# other character that could collide with a decimal point -- so that OCR
# losing or substituting the separator glyph does not, by itself, hide an
# otherwise-correct label from token matching. Digits are never members of
# this set.
_MIDDLE_DOT_VARIANTS: str = (
    "\u00b7"  # · MIDDLE DOT
    "\u2027"  # ‧ HYPHENATION POINT
    "\u2219"  # ∙ BULLET OPERATOR
    "\u22c5"  # ⋅ DOT OPERATOR
    "\u2022"  # • BULLET
    "\u30fb"  # ・ KATAKANA MIDDLE DOT
)

# Matches a run of 2+ identical punctuation characters, excluding word
# characters, whitespace, and every character this function must never
# touch: digits, decimal point, percent, slash, plus/minus sign. Used only to
# collapse OCR punctuation noise (e.g. "::" -> ":"); it can never collapse a
# repeated digit or touch a numeric sign.
_REPEATED_PUNCTUATION_RE = re.compile(r"([^\w\s0-9.%/+-])\1+")


def normalize_ocr_for_matching(text: str | None) -> str:
    """Separator-tolerant OCR token-matching normalization.

    This is a **separate, strictly more tolerant** function from
    ``normalize_ocr``, used only as a fallback when the canonical exact match
    fails. It layers on top of ``normalize_ocr`` (whitespace +
    multiplication/dash glyph normalization) and additionally:

    - maps middle-dot separator glyph variants (see ``_MIDDLE_DOT_VARIANTS``)
      to a plain space, tolerating OCR loss or substitution of the "\u00b7"
      that appears between two label halves (e.g. "nanochat \u00b7 B200"
      OCR-matching "nanochat B200");
    - collapses runs of 2+ identical non-alphanumeric punctuation characters
      to a single occurrence.

    It NEVER alters digits, the decimal point, "%", "/", or numeric sign
    characters -- those are excluded from every substitution/collapse this
    function performs. "0.9636" can therefore never match "0.963", and
    "63/82" / "76.8%" are never loosened.

    Raw OCR transcripts and the canonical ``normalize_ocr`` output used for
    provenance are produced independently of this function and are never
    mutated by it; this function exists purely as a token-matching aid and
    must never be substituted for ``normalize_ocr`` when recording OCR
    evidence.
    """
    normalized = normalize_ocr(text)
    for variant in _MIDDLE_DOT_VARIANTS:
        normalized = normalized.replace(variant, " ")
    normalized = _REPEATED_PUNCTUATION_RE.sub(r"\1", normalized)
    normalized = _WHITESPACE_RE.sub(" ", normalized)
    return normalized.strip()


@dataclass(frozen=True)
class FigureContract:
    """The exact content contract for one of the six structural figures."""

    stem: str
    figure_id: str
    figure_type: str
    title: str
    required_labels: tuple[str, ...]

    @property
    def sidecar_suffixes(self) -> tuple[str, ...]:
        return _COMMON_SIDECAR_SUFFIXES


def _contract(**kwargs: Any) -> FigureContract:
    return FigureContract(**kwargs)


# The exact six structural figures from the approved design spec, in the order
# they are enumerated there. Keys are the snake_case file stem (matching
# "<stem>.png"); ``figure_id`` is the kebab-case id used in provenance
# manifests such as IMAGE2_FIGURES.json. The two data figures
# (public_results, paper_portfolio) are intentionally absent: they remain
# deterministically drawn and are validated elsewhere.
FIGURE_CONTRACTS: dict[str, FigureContract] = {
    "master_spine": _contract(
        stem="master_spine",
        figure_id="master-spine",
        figure_type="concept",
        title="Master Spine",
        required_labels=(
            "Every run expands the frontier.",
            "Unknown objective",
            "Dense Intelligence Runtime",
            "Evidence Gate",
            "Runtime Evolution",
            "Expanded OOD Frontier",
            "Manager",
            "Planner",
            "Engineer",
            "Reviewer",
            "Memory",
            "Skills",
            "Tools",
            "Verifiers",
            "Routing",
            "Evaluations",
            "model parameters remain fixed",
            "capability is not guaranteed to grow every run",
        ),
    ),
    "dense_intelligence": _contract(
        stem="dense_intelligence",
        figure_id="dense-intelligence",
        figure_type="concept",
        title="Dense Intelligence",
        required_labels=(
            "Dense Intelligence",
            "Episodic research",
            "Argus Life",
            "decision",
            "execution",
            "verification",
            "state retention",
            "conceptual model \u00b7 not a reported benchmark",
        ),
    ),
    "system_planes": _contract(
        stem="system_planes",
        figure_id="system-planes",
        figure_type="architecture",
        title="Three Planes",
        required_labels=(
            "Control Plane",
            "Execution Plane",
            "Evidence Plane",
            "Manager",
            "Planner",
            "LifeSupervisor",
            "SkillLoop",
            "Engineer",
            "Reviewer",
            "Run Gateway",
            "Event Tape",
            "Usage Ledger",
            "Credential Redaction",
            "Provenance",
            "112 typed events",
        ),
    ),
    "argus_architecture": _contract(
        stem="argus_architecture",
        figure_id="argus-architecture",
        figure_type="architecture",
        title="Argus Architecture",
        required_labels=(
            "Argus",
            "Operator objective",
            "Persistent research runtime",
            "Manager",
            "Planner",
            "Engineer",
            "Reviewer",
            "Manager: front door and stage authority",
            "Reviewer: completion authority",
            "Inspectable artifacts and evidence",
        ),
    ),
    "mission_lifecycle": _contract(
        stem="mission_lifecycle",
        figure_id="mission-lifecycle",
        figure_type="lifecycle",
        title="Mission Lifecycle",
        required_labels=(
            "Claim backlog item",
            "pending \u2192 running",
            "Run mission",
            "Engineer \u2194 Reviewer",
            "bounded session reuse",
            "Reviewer verdict",
            "done",
            "continue",
            "Plan next work",
            "Backlog / continuous",
            "paused",
            "blocked",
            "replan_requested",
            "drain to mission boundary",
        ),
    ),
    "long_horizon_reliability": _contract(
        stem="long_horizon_reliability",
        figure_id="long-horizon-reliability",
        figure_type="reliability",
        title="Long-Horizon Reliability",
        required_labels=(
            "Argus long-horizon cycle",
            "Planner",
            "Engineer",
            "Reviewer",
            "Checkpoint",
            "Decision progress",
            "Supervised background jobs",
            "run independently",
            "Safe round boundary",
            "No new decision",
            "1,800 s decision budget",
            "Return to Planner",
            "Budget",
            "Event log",
            "Artifacts",
            "Process liveness",
        ),
    ),
}

# Every stem is reachable by either its snake_case stem or its kebab-case
# figure_id, so CLI callers and provenance-manifest consumers can use either
# spelling interchangeably.
_STEM_BY_ANY_ID: dict[str, str] = {}
for _stem, _contract_obj in FIGURE_CONTRACTS.items():
    _STEM_BY_ANY_ID[_stem] = _stem
    _STEM_BY_ANY_ID[_contract_obj.figure_id] = _stem
del _stem, _contract_obj


def _resolve_stem(identifier: str) -> str:
    try:
        return _STEM_BY_ANY_ID[identifier]
    except KeyError as exc:
        raise KeyError(f"unknown figure id/stem: {identifier!r}") from exc


def _lookup_contract(identifier: str) -> FigureContract:
    return FIGURE_CONTRACTS[_resolve_stem(identifier)]


def figures_dir(root: Path) -> Path:
    return Path(root) / FIGURES_DIR_NAME


def sidecar_paths(root: Path, figure_id: str) -> dict[str, Path]:
    """Return the ``{suffix: path}`` map of every required sidecar file."""
    contract = _lookup_contract(figure_id)
    base = figures_dir(root)
    return {
        suffix: base / f"{contract.stem}.{suffix}"
        for suffix in contract.sidecar_suffixes
    }


def _png_dimensions(path: Path) -> tuple[int, int]:
    """Read width/height from a PNG's IHDR chunk without decoding pixels."""
    with path.open("rb") as handle:
        header = handle.read(24)
    if len(header) < 24 or header[:8] != b"\x89PNG\r\n\x1a\n":
        raise ValueError(f"not a PNG file: {path}")
    width, height = struct.unpack(">II", header[16:24])
    return width, height


def _sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def _psm_command(image: Path, psm: int) -> list[str]:
    return [TESSERACT_BIN, str(image), "stdout", "--psm", str(psm)]


def run_tesseract(image: Path) -> dict[str, Any]:
    """Run Tesseract with ``--psm 6``, ``11``, and ``12`` over ``image``.

    Returns every raw transcript (one per page-segmentation mode) alongside
    per-mode and combined whitespace/glyph-normalized text. Nothing is
    written to disk; this is a pure OCR read of already-committed image
    bytes.
    """
    image = Path(image)
    if not image.is_file():
        raise FileNotFoundError(f"OCR image not found: {image}")

    raw: dict[str, str] = {}
    for psm in PSM_MODES:
        completed = subprocess.run(
            _psm_command(image, psm),
            capture_output=True,
            text=True,
            check=False,
        )
        if completed.returncode != 0:
            raise RuntimeError(
                f"tesseract --psm {psm} failed for {image}: "
                f"{completed.stderr.strip()}"
            )
        raw[f"psm_{psm}"] = completed.stdout

    normalized = {key: normalize_ocr(value) for key, value in raw.items()}
    combined_normalized = normalize_ocr(" ".join(raw.values()))
    return {
        "image": str(image),
        "psm_modes": list(PSM_MODES),
        "raw": raw,
        "normalized": normalized,
        "combined_normalized": combined_normalized,
    }


OcrRunner = Callable[[Path], dict[str, Any]]


def _load_json_sidecars(
    root: Path, contract: FigureContract, errors: list[str]
) -> tuple[dict[str, Any], dict[str, dict[str, Any]]]:
    """Load every existing JSON sidecar, recording existence/parse errors."""
    base = figures_dir(root)
    sidecar_status: dict[str, Any] = {}
    sidecar_json: dict[str, dict[str, Any]] = {}
    for suffix in contract.sidecar_suffixes:
        path = base / f"{contract.stem}.{suffix}"
        exists = path.is_file()
        sidecar_status[suffix] = {"path": str(path), "exists": exists}
        if not exists:
            errors.append(f"missing sidecar: {path.name}")
            continue
        if not suffix.endswith(".json"):
            continue
        try:
            sidecar_json[suffix] = json.loads(path.read_text(encoding="utf-8"))
        except json.JSONDecodeError as exc:
            errors.append(f"invalid JSON sidecar {path.name}: {exc}")
    return sidecar_status, sidecar_json


def _recorded_hash(payload: dict[str, Any] | None) -> str | None:
    if not isinstance(payload, dict):
        return None
    for key in ("output_sha256", "sha256"):
        value = payload.get(key)
        if isinstance(value, str):
            return value
    image_payload = payload.get("image")
    if isinstance(image_payload, dict):
        value = image_payload.get("sha256")
        if isinstance(value, str):
            return value
    return None


def _recorded_prompt_hash(payload: dict[str, Any] | None) -> str | None:
    if not isinstance(payload, dict):
        return None
    value = payload.get("prompt_sha256")
    return value if isinstance(value, str) else None


def _check_hash_consistency(
    sidecar_json: dict[str, dict[str, Any]], output_sha256: str, errors: list[str]
) -> None:
    for suffix in ("png.inspect.json", "png.json", "png.provenance.json"):
        payload = sidecar_json.get(suffix)
        if payload is None:
            # Missing/unparseable sidecar is already reported by the
            # sidecar-presence/JSON-parse check; nothing further to add here.
            continue
        recorded = _recorded_hash(payload)
        if recorded is None:
            errors.append(
                f"{suffix} has no recorded output/image sha256: cannot "
                "confirm it corresponds to the committed PNG"
            )
        elif recorded != output_sha256:
            errors.append(
                f"hash mismatch in {suffix}: sidecar records {recorded}, "
                f"actual PNG sha256 is {output_sha256}"
            )


def _check_prompt_hash_consistency(
    sidecar_json: dict[str, dict[str, Any]], prompt_sha256: str, errors: list[str]
) -> None:
    for suffix in ("png.json", "png.provenance.json"):
        payload = sidecar_json.get(suffix)
        if payload is None:
            continue
        recorded = _recorded_prompt_hash(payload)
        if recorded is None:
            errors.append(
                f"{suffix} has no recorded prompt_sha256: cannot confirm it "
                "corresponds to the committed prompt file"
            )
        elif recorded != prompt_sha256:
            errors.append(
                f"prompt hash mismatch in {suffix}: sidecar records {recorded}, "
                f"actual prompt file sha256 is {prompt_sha256}"
            )


# Public-safe committed sidecars must never leak an absolute filesystem path, a
# session/state directory, or an API-vault reference. These are domain-agnostic
# anti-leak guards, not research judgements.
_LOCAL_PATH_MARKERS: tuple[str, ...] = (
    "/home/",
    "/Users/",
    "/root/",
    "/tmp/",
    "\\Users\\",
    "session-state",
    ".argus-skill",
    "vault:",
)


def _iter_json_strings(value: Any):
    if isinstance(value, str):
        yield value
    elif isinstance(value, dict):
        for key, sub in value.items():
            if isinstance(key, str):
                yield key
            yield from _iter_json_strings(sub)
    elif isinstance(value, (list, tuple)):
        for sub in value:
            yield from _iter_json_strings(sub)


def _check_no_local_paths(
    sidecar_json: dict[str, dict[str, Any]], errors: list[str]
) -> None:
    for suffix, payload in sidecar_json.items():
        for text in _iter_json_strings(payload):
            for marker in _LOCAL_PATH_MARKERS:
                if marker in text:
                    errors.append(
                        f"{suffix} leaks a local path / vault reference "
                        f"({marker!r}); committed sidecars must be public-safe"
                    )
                    break


def validate_figure(
    root: Path, figure_id: str, *, ocr_runner: OcrRunner = run_tesseract
) -> dict[str, Any]:
    """Validate one figure's dimensions, sidecars, review, and OCR coverage.

    ``figure_id`` may be either the snake_case stem (e.g. ``"master_spine"``)
    or the kebab-case figure id (e.g. ``"master-spine"``). Nothing is drawn,
    generated, or mutated; this function only reads already-committed files.
    """
    root = Path(root)
    contract = _lookup_contract(figure_id)
    stem = contract.stem
    image_path = figures_dir(root) / f"{stem}.png"

    errors: list[str] = []
    warnings: list[str] = []
    result: dict[str, Any] = {
        "stem": stem,
        "figure_id": contract.figure_id,
        "image_path": str(image_path),
    }

    if not image_path.is_file():
        errors.append(f"missing figure image: {image_path}")
        result.update(status="fail", errors=errors, warnings=warnings)
        return result

    output_sha256 = _sha256(image_path)
    result["output_sha256"] = output_sha256

    try:
        width, height = _png_dimensions(image_path)
    except ValueError as exc:
        errors.append(str(exc))
        width = height = None
    result["dimensions"] = {"width": width, "height": height}
    if (width, height) != (REQUIRED_WIDTH, REQUIRED_HEIGHT):
        errors.append(
            "dimension mismatch: expected "
            f"{REQUIRED_WIDTH}x{REQUIRED_HEIGHT}, got {width}x{height}"
        )

    sidecar_status, sidecar_json = _load_json_sidecars(root, contract, errors)
    result["sidecars"] = sidecar_status

    _check_hash_consistency(sidecar_json, output_sha256, errors)
    _check_no_local_paths(sidecar_json, errors)

    prompt_path = figures_dir(root) / f"{stem}.prompt.txt"
    prompt_sha256 = _sha256(prompt_path) if prompt_path.is_file() else None
    result["prompt_sha256"] = prompt_sha256
    if prompt_sha256 is not None:
        _check_prompt_hash_consistency(sidecar_json, prompt_sha256, errors)

    ocr_result = ocr_runner(image_path)
    combined_normalized = ocr_result.get("combined_normalized", "")
    # Token presence is evaluated per page-segmentation-mode transcript, not
    # against a concatenation of all three modes: PSM 6, 11, and 12 each read
    # the same figure independently. A token is considered found if any single
    # mode's transcript contains it.
    per_psm_normalized = list((ocr_result.get("normalized") or {}).values())
    if not per_psm_normalized:
        per_psm_normalized = [combined_normalized]

    # Separator-tolerant matching text, derived independently from the same raw
    # per-PSM transcripts (see ``normalize_ocr_for_matching``). It never
    # replaces the canonical ``normalize_ocr`` provenance recorded below.
    raw_per_psm = list((ocr_result.get("raw") or {}).values())
    if not raw_per_psm:
        raw_per_psm = [combined_normalized]
    per_psm_matching = [normalize_ocr_for_matching(text) for text in raw_per_psm]

    # OCR coverage is recorded as evidence only. Because the six rasters are
    # operator-accepted for fast delivery and this validator does no model
    # review, imperfect OCR of stylized image-model text is a warning, never a
    # hard failure -- it must not reject an accepted figure.
    unresolved_labels: list[str] = []
    for label in contract.required_labels:
        normalized_label = normalize_ocr(label)
        if any(normalized_label in text for text in per_psm_normalized):
            continue
        matching_label = normalize_ocr_for_matching(label)
        if matching_label != normalized_label and any(
            matching_label in text for text in per_psm_matching
        ):
            continue
        unresolved_labels.append(label)

    if unresolved_labels:
        warnings.append(
            "labels not resolved by OCR (recorded as evidence, not a "
            "rejection of the operator-accepted raster): "
            + ", ".join(unresolved_labels)
        )

    resolved = len(contract.required_labels) - len(unresolved_labels)
    coverage = resolved / len(contract.required_labels) if contract.required_labels else 1.0
    result["ocr"] = {
        "psm_modes": ocr_result.get("psm_modes", list(PSM_MODES)),
        "combined_normalized": combined_normalized,
        "label_coverage": coverage,
        "unresolved_labels": unresolved_labels,
    }
    result["validation_route"] = (
        "operator-accepted raster; provenance/hash/dimension/no-local-path "
        "checks enforced, OCR coverage recorded as evidence"
    )
    result["status"] = "fail" if errors else "pass"
    result["errors"] = errors
    result["warnings"] = warnings
    return result


def write_validation_manifest(
    root: Path, *, ocr_runner: OcrRunner = run_tesseract
) -> dict[str, Any]:
    """Validate all six figures and write ``AI_FIGURE_VALIDATION.json``."""
    root = Path(root)
    figures = [
        validate_figure(root, stem, ocr_runner=ocr_runner)
        for stem in FIGURE_CONTRACTS
    ]
    overall_status = "pass" if all(f["status"] == "pass" for f in figures) else "fail"
    manifest_path = figures_dir(root) / "AI_FIGURE_VALIDATION.json"
    manifest: dict[str, Any] = {
        "schema": "ai-figure-validation/v1",
        "generated_by": "technical_report/figures/validate_ai_figures.py",
        "figure_count": len(figures),
        "overall_status": overall_status,
        "figures": figures,
    }
    manifest_path.write_text(
        json.dumps(manifest, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    manifest["manifest_path"] = str(manifest_path)
    return manifest


def _cmd_ocr(args: argparse.Namespace) -> int:
    root = Path(args.root)
    contract = _lookup_contract(args.stem)
    stem = contract.stem
    base = figures_dir(root)
    image_path = base / f"{stem}.png"

    ocr_result = run_tesseract(image_path)
    combined_normalized = ocr_result["combined_normalized"]
    expected_tokens = list(contract.required_labels)
    unresolved = [
        label
        for label in expected_tokens
        if normalize_ocr(label) not in combined_normalized
    ]
    coverage = (
        (len(expected_tokens) - len(unresolved)) / len(expected_tokens)
        if expected_tokens
        else 1.0
    )

    raw_sections = "\n\n".join(
        f"--- psm {psm} ---\n{ocr_result['raw'][f'psm_{psm}']}" for psm in PSM_MODES
    )
    (base / f"{stem}.ocr.txt").write_text(raw_sections, encoding="utf-8")

    ocr_payload: dict[str, Any] = {
        "image": str(image_path),
        "psm_modes": list(PSM_MODES),
        "expected_tokens": expected_tokens,
        "normalized_observed": combined_normalized,
        "coverage": coverage,
        "unresolved": unresolved,
    }
    (base / f"{stem}.ocr.json").write_text(
        json.dumps(ocr_payload, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )
    print(json.dumps(ocr_payload, indent=2, sort_keys=True))
    return 0


def _cmd_validate(args: argparse.Namespace) -> int:
    root = Path(args.root)
    outcome = validate_figure(root, args.stem)
    print(json.dumps(outcome, indent=2, sort_keys=True))
    return 0 if outcome["status"] == "pass" else 1


def _cmd_validate_all(args: argparse.Namespace) -> int:
    root = Path(args.root)
    if args.write_manifest:
        manifest = write_validation_manifest(root)
    else:
        figures = [validate_figure(root, stem) for stem in FIGURE_CONTRACTS]
        manifest = {
            "figure_count": len(figures),
            "overall_status": (
                "pass" if all(f["status"] == "pass" for f in figures) else "fail"
            ),
            "figures": figures,
        }
    print(json.dumps(manifest, indent=2, sort_keys=True))
    return 0 if manifest["overall_status"] == "pass" else 1


def build_arg_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(
        prog="validate_ai_figures",
        description=(
            "Content-contract, OCR, and validation for the six AI-redrawn "
            "structural report figures. Reads committed PNG/sidecar evidence "
            "only; never draws or generates images."
        ),
    )
    parser.add_argument(
        "--root",
        default=str(_REPO_ROOT),
        help="Repository root containing technical_report/figures.",
    )
    subparsers = parser.add_subparsers(dest="command", required=True)

    ocr_parser = subparsers.add_parser(
        "ocr",
        help="Run Tesseract PSM 6/11/12 on one figure and write its OCR sidecars.",
    )
    ocr_parser.add_argument("--stem", required=True)
    ocr_parser.set_defaults(handler=_cmd_ocr)

    validate_parser = subparsers.add_parser(
        "validate", help="Validate one figure against its content contract."
    )
    validate_parser.add_argument("--stem", required=True)
    validate_parser.set_defaults(handler=_cmd_validate)

    validate_all_parser = subparsers.add_parser(
        "validate-all", help="Validate all six structural figures."
    )
    validate_all_parser.add_argument(
        "--write-manifest",
        action="store_true",
        help="Write technical_report/figures/AI_FIGURE_VALIDATION.json.",
    )
    validate_all_parser.set_defaults(handler=_cmd_validate_all)

    return parser


def main(argv: list[str] | None = None) -> int:
    parser = build_arg_parser()
    args = parser.parse_args(argv)
    # Subparsers each set --root at the top-level parser, but argparse
    # requires --root before the subcommand unless repeated per-subparser;
    # keep both spellings working by falling back to the top-level value.
    if not hasattr(args, "root"):
        args.root = str(_REPO_ROOT)
    return args.handler(args)


if __name__ == "__main__":
    sys.exit(main())

